Why does Throwing Away Data Improve Worst-Group Error?

When facing data with imbalanced classes or groups, practitioners follow an intriguing strategy to achieve best results. They throw away examples until the classes or groups are balanced in size, and then perform empirical risk minimization on the reduced training set. This opposes common wisdom in learning theory, where the expected error is supposed to decrease as the dataset grows in size. In this work, we leverage extreme value theory to address this apparent contradiction. Our results show that the tails of the data distribution play an important role in determining the worst-group-accuracy of linear classifiers. When learning on data with heavy tails, throwing away data restores the geometric symmetry of the resulting classifier, and therefore improves its worst-group generalization.

==> figures/.ipynb_checkpoints/Figure1_plots_class_jmtd-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 71,
   "id": "0cea2496",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "tensor(-0.2204)\n",
      "tensor(0.5333)\n",
      "weight tensor([[-34.1158,  -0.0981]])\n",
      "bias tensor([2.1055])\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 300x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from matplotlib import pyplot as plt\n",
    "import numpy as np\n",
    "import torch\n",
    "\n",
    "\n",
    "def plot_v2(x_tr, y_tr, model=None):\n",
    "    def generate_heatmap_plane(x, m=150):\n",
    "        x = x.data.numpy()\n",
    "        d1, d2 = np.meshgrid(\n",
    "            np.linspace(-2, 2, m),\n",
    "            np.linspace(-2, 2, m))\n",
    "        heatmap_plane = np.stack((d1.flatten(), d2.flatten()), axis=1)\n",
    "        # Below, we compute the distance of each point to the training\n",
    "        # datapoints. If the distance is less than 1e-3, that point\n",
    "        # uses the noise features of the closest training point.\n",
    "        # Otherwise a random but constant noise is added.\n",
    "        dists = ((heatmap_plane[:, 0:1] - x[:, 0:1].T) ** 2 +\n",
    "                 (heatmap_plane[:, 1:2] - x[:, 1:2].T) ** 2)\n",
    "        noise_dims = x[np.argmin(dists, 1)][:, 2:]\n",
    "        noise_dims[dists.min(1) > 0.001] = np.random.randn(\n",
    "            1, noise_dims.shape[1]) * 1.0\n",
    "        return np.concatenate([heatmap_plane, noise_dims], 1)\n",
    "    plt.figure(figsize=(3, 3))\n",
    "    cm = plt.cm.RdBu.copy()\n",
    "    cm.set_under(\"#C82506\")\n",
    "    cm.set_over(\"#0365C0\")\n",
    "    if model is not None:\n",
    "        heatmap_plane = [generate_heatmap_plane(x_tr) for i in range(5)]\n",
    "        heatmap_x = heatmap_plane[0][:, 0].reshape(150, 150)\n",
    "        heatmap_y = heatmap_plane[0][:, 1].reshape(150, 150)\n",
    "        y_hat = [model(torch.FloatTensor(hp)).data.cpu().numpy()[None]\n",
    "                 for hp in heatmap_plane]\n",
    "        y_hat = np.concatenate(y_hat).mean(0)\n",
    "        heatmap_preds = 1.0 / (1.0 + np.exp(-y_hat))\n",
    "        heatmap_preds = heatmap_preds.reshape(150, 150)\n",
    "        plt.contourf(\n",
    "            heatmap_x,\n",
    "            heatmap_y,\n",
    "            heatmap_preds,\n",
    "            np.linspace(0, 1, 20),\n",
    "            cmap=cm,\n",
    "            alpha=0.75,\n",
    "            vmin=0,\n",
    "            vmax=1,\n",
    "            extend=\"both\")\n",
    "        \n",
    "        plt.contour(\n",
    "            heatmap_x,\n",
    "            heatmap_y,\n",
    "            heatmap_preds,\n",
    "            [0.5],\n",
    "            antialiased=True,\n",
    "            linewidths=1.0,\n",
    "            colors=\"k\")\n",
    "        \n",
    "    plt.scatter(\n",
    "        x_tr[:, 0],\n",
    "        x_tr[:, 1],\n",
    "        c=(y_tr > 0).int() - (y_tr <= 0).int(),\n",
    "        cmap=cm,\n",
    "        edgecolors='none',\n",
    "        s=20,\n",
    "        alpha=0.25)\n",
    "    \n",
    "    plt.axhline(\n",
    "        y=0,\n",
    "        ls=\"--\",\n",
    "        lw=0.7,\n",
    "        color=\"k\",\n",
    "        alpha=0.5)\n",
    "    \n",
    "    plt.axvline(\n",
    "        x=0,\n",
    "        ls=\"--\",\n",
    "        lw=0.7,\n",
    "        color=\"k\", \n",
    "        alpha=0.5)\n",
    "    \n",
    "    plt.grid(\n",
    "        color=\"k\",\n",
    "        linestyle=\"--\",\n",
    "        linewidth=0.5,\n",
    "        alpha=0.25)\n",
    "    \n",
    "    plt.xlim(-0.35, +0.35)\n",
    "    plt.ylim(-0.35, +0.35)\n",
    "    return plt\n",
    "\n",
    "def problem_1(num_samples=10000, num_dimensions=1200, train=True):\n",
    "    p = 0.98 if train else 0.1\n",
    "    y = torch.zeros(num_samples, 1).bernoulli_(0.98)\n",
    "    x1 = (torch.randn(num_samples, 1) * 0.2 - 1) * (2 * y - 1)\n",
    "    x2 = torch.zeros(num_samples, 1)\n",
    "    noise = torch.randn(num_samples, num_dimensions - 2) * 1\n",
    "    \n",
    "    print (torch.max(x1[x1<0]))\n",
    "    print (torch.min(x1[x1>0]))\n",
    "    x = torch.cat((x1 * 1, x2 * 1, noise), -1)\n",
    "    return x/5 , y\n",
    "if __name__ == \"__main__\":\n",
    "    x, y = problem_1(num_dimensions=2)\n",
    "    model = torch.nn.Linear(x.size(1), 1, bias=True)\n",
    "    optimizer = torch.optim.Adam(model.parameters(), lr=1e-2)\n",
    "    loss = torch.nn.BCEWithLogitsLoss()\n",
    "    for iteration in range(10000):\n",
    "        optimizer.zero_grad()\n",
    "        (loss(model(x), y)).backward()\n",
    "        optimizer.step()\n",
    "    for name, param in model.named_parameters():\n",
    "        if param.requires_grad:\n",
    "            print (name, param.data)\n",
    "    plot_v2(x, y, model)\n",
    "    plt.title(\"BCE: {:.3f}, ACC: {:.3f}\".format(\n",
    "        loss(model(x), y).item(), model(x).gt(0).eq(y).float().mean().item()))\n",
    "    plt.tight_layout()\n",
    "    plt.xlabel(\"feature\")\n",
    "    plt.savefig(\"/Users/kartikahuja/Desktop/representation_balance/Plots_Fig1/Gaussian_imbalance_class.pdf\")\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 73,
   "id": "3b41c0b6",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/xv/p6drvz2d3yx65ss0h3gbt72c0000gn/T/ipykernel_22084/160915561.py:35: RuntimeWarning: overflow encountered in exp\n",
      "  heatmap_preds = 1.0 / (1.0 + np.exp(-y_hat))\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 300x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import torch\n",
    "from matplotlib import pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "def plot_v2(x_tr, y_tr, model=None):\n",
    "    def generate_heatmap_plane(x, m=150):\n",
    "        x = x.data.numpy()\n",
    "        d1, d2 = np.meshgrid(\n",
    "            np.linspace(-2, 2, m),\n",
    "            np.linspace(-2, 2, m))\n",
    "        heatmap_plane = np.stack((d1.flatten(), d2.flatten()), axis=1)\n",
    "        # Below, we compute the distance of each point to the training\n",
    "        # datapoints. If the distance is less than 1e-3, that point\n",
    "        # uses the noise features of the closest training point.\n",
    "        # Otherwise a random but constant noise is added.\n",
    "        dists = ((heatmap_plane[:, 0:1] - x[:, 0:1].T) ** 2 +\n",
    "                 (heatmap_plane[:, 1:2] - x[:, 1:2].T) ** 2)\n",
    "        noise_dims = x[np.argmin(dists, 1)][:, 2:]\n",
    "        noise_dims[dists.min(1) > 0.001] = np.random.randn(\n",
    "            1, noise_dims.shape[1]) * 1.0\n",
    "        return np.concatenate([heatmap_plane, noise_dims], 1)\n",
    "    plt.figure(figsize=(3, 3))\n",
    "    cm = plt.cm.RdBu.copy()\n",
    "    cm.set_under(\"#C82506\")\n",
    "    cm.set_over(\"#0365C0\")\n",
    "    if model is not None:\n",
    "        heatmap_plane = [generate_heatmap_plane(x_tr) for i in range(5)]\n",
    "        heatmap_x = heatmap_plane[0][:, 0].reshape(150, 150)\n",
    "        heatmap_y = heatmap_plane[0][:, 1].reshape(150, 150)\n",
    "        y_hat = [model(torch.FloatTensor(hp)).data.cpu().numpy()[None]\n",
    "                 for hp in heatmap_plane]\n",
    "        y_hat = np.concatenate(y_hat).mean(0)\n",
    "        if y_hat.shape[1] == 2:\n",
    "            y_hat = y_hat[:, 1:2] - y_hat[:, 0:1]\n",
    "        heatmap_preds = 1.0 / (1.0 + np.exp(-y_hat))\n",
    "        heatmap_preds = heatmap_preds.reshape(150, 150)\n",
    "        plt.contourf(\n",
    "            heatmap_x,\n",
    "            heatmap_y,\n",
    "            heatmap_preds,\n",
    "            np.linspace(0, 1, 20),\n",
    "            cmap=cm,\n",
    "            alpha=0.75,\n",
    "            vmin=0,\n",
    "            vmax=1,\n",
    "            extend=\"both\")\n",
    "        \n",
    "        plt.contour(\n",
    "            heatmap_x,\n",
    "            heatmap_y,\n",
    "            heatmap_preds,\n",
    "            [0.5],\n",
    "            antialiased=True,\n",
    "            linewidths=1.0,\n",
    "            colors=\"k\")\n",
    "        \n",
    "    plt.scatter(\n",
    "        x_tr[:, 0],\n",
    "        x_tr[:, 1],\n",
    "        c=(y_tr > 0).int() - (y_tr <= 0).int(),\n",
    "        cmap=cm,\n",
    "        edgecolors='none',\n",
    "        s=20,\n",
    "        alpha=0.25)\n",
    "    \n",
    "    plt.axhline(\n",
    "        y=0,\n",
    "        ls=\"--\",\n",
    "        lw=0.7,\n",
    "        color=\"k\",\n",
    "        alpha=0.5)\n",
    "    \n",
    "    plt.axvline(\n",
    "        x=0,\n",
    "        ls=\"--\",\n",
    "        lw=0.7,\n",
    "        color=\"k\", \n",
    "        alpha=0.5)\n",
    "    \n",
    "    plt.grid(\n",
    "        color=\"k\",\n",
    "        linestyle=\"--\",\n",
    "        linewidth=0.5,\n",
    "        alpha=0.25)\n",
    "    \n",
    "    plt.xlim(-0.5, +0.5)\n",
    "    plt.ylim(-0.5, +0.5)\n",
    "    return plt\n",
    "def problem_1(num_samples=400, num_dimensions=1200, train=True):\n",
    "    p = 0.98 if train else 0.1\n",
    "    y = torch.zeros(num_samples, 1).bernoulli_(0.5)\n",
    "    x1 = (torch.randn(num_samples, 1) * 0.2 - 1) * (2 * y - 1)\n",
    "    x2 = (torch.randn(num_samples, 1) * 0.2 - 1) * 0\n",
    "#     x2[torch.randperm(len(x2))[:int((1 - p) * len(x2))]] *= -1\n",
    "    noise = torch.randn(num_samples, num_dimensions - 2) * 1\n",
    "    x = torch.cat((x1 * 1, x2 * 1, noise), -1)\n",
    "    return x/5 , y\n",
    "if __name__ == \"__main__\":\n",
    "    x, y = problem_1(num_dimensions=2)\n",
    "    model = torch.nn.Linear(x.size(1), 1, bias=False)\n",
    "    optimizer = torch.optim.Adam(model.parameters(), lr=1e-2)\n",
    "    loss = torch.nn.BCEWithLogitsLoss()\n",
    "    for iteration in range(20000):\n",
    "        optimizer.zero_grad()\n",
    "        (loss(model(x), y)).backward()\n",
    "        optimizer.step()\n",
    " \n",
    "    plot_v2(x, y, model)\n",
    "    plt.title(\"BCE: {:.3f}, ACC: {:.3f}\".format(\n",
    "        loss(model(x), y).item(), model(x).gt(0).eq(y).float().mean().item()))\n",
    "    plt.tight_layout()\n",
    "    plt.xlabel(\"feature\")\n",
    "    plt.savefig(\"/Users/kartikahuja/Desktop/representation_balance/Plots_Fig1/Gaussian_balance_class.pdf\")\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "id": "4f0824e0",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "tensor(-0.8000)\n",
      "tensor(0.8004)\n",
      "weight tensor([[-63.4127,   0.5627]])\n",
      "bias tensor([1.9570])\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/xv/p6drvz2d3yx65ss0h3gbt72c0000gn/T/ipykernel_22084/3114144094.py:35: RuntimeWarning: overflow encountered in exp\n",
      "  heatmap_preds = 1.0 / (1.0 + np.exp(-y_hat))\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 300x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import torch\n",
    "from matplotlib import pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "def plot_v2(x_tr, y_tr, model=None):\n",
    "    def generate_heatmap_plane(x, m=150):\n",
    "        x = x.data.numpy()\n",
    "        d1, d2 = np.meshgrid(\n",
    "            np.linspace(-2, 2, m),\n",
    "            np.linspace(-2, 2, m))\n",
    "        heatmap_plane = np.stack((d1.flatten(), d2.flatten()), axis=1)\n",
    "        # Below, we compute the distance of each point to the training\n",
    "        # datapoints. If the distance is less than 1e-3, that point\n",
    "        # uses the noise features of the closest training point.\n",
    "        # Otherwise a random but constant noise is added.\n",
    "        dists = ((heatmap_plane[:, 0:1] - x[:, 0:1].T) ** 2 +\n",
    "                 (heatmap_plane[:, 1:2] - x[:, 1:2].T) ** 2)\n",
    "        noise_dims = x[np.argmin(dists, 1)][:, 2:]\n",
    "        noise_dims[dists.min(1) > 0.001] = np.random.randn(\n",
    "            1, noise_dims.shape[1]) * 1.0\n",
    "        return np.concatenate([heatmap_plane, noise_dims], 1)\n",
    "    plt.figure(figsize=(3, 3))\n",
    "    cm = plt.cm.RdBu.copy()\n",
    "    cm.set_under(\"#C82506\")\n",
    "    cm.set_over(\"#0365C0\")\n",
    "    if model is not None:\n",
    "        heatmap_plane = [generate_heatmap_plane(x_tr) for i in range(5)]\n",
    "        heatmap_x = heatmap_plane[0][:, 0].reshape(150, 150)\n",
    "        heatmap_y = heatmap_plane[0][:, 1].reshape(150, 150)\n",
    "        y_hat = [model(torch.FloatTensor(hp)).data.cpu().numpy()[None]\n",
    "                 for hp in heatmap_plane]\n",
    "        y_hat = np.concatenate(y_hat).mean(0)\n",
    "#         if y_hat.shape[1] == 2:\n",
    "#             y_hat = y_hat[:, 1:2] - y_hat[:, 0:1]\n",
    "        heatmap_preds = 1.0 / (1.0 + np.exp(-y_hat))\n",
    "        heatmap_preds = heatmap_preds.reshape(150, 150)\n",
    "        plt.contourf(\n",
    "            heatmap_x,\n",
    "            heatmap_y,\n",
    "            heatmap_preds,\n",
    "            np.linspace(0, 1, 20),\n",
    "            cmap=cm,\n",
    "            alpha=0.75,\n",
    "            vmin=0,\n",
    "            vmax=1,\n",
    "            extend=\"both\")\n",
    "        \n",
    "        plt.contour(\n",
    "            heatmap_x,\n",
    "            heatmap_y,\n",
    "            heatmap_preds,\n",
    "            [0.5],\n",
    "            antialiased=True,\n",
    "            linewidths=1.0,\n",
    "            colors=\"k\")\n",
    "        \n",
    "    plt.scatter(\n",
    "        x_tr[:, 0],\n",
    "        x_tr[:, 1],\n",
    "        c=(y_tr > 0).int() - (y_tr <= 0).int(),\n",
    "        cmap=cm,\n",
    "        edgecolors='none',\n",
    "        s=20,\n",
    "        alpha=0.25)\n",
    "    \n",
    "    plt.axhline(\n",
    "        y=0,\n",
    "        ls=\"--\",\n",
    "        lw=0.7,\n",
    "        color=\"k\",\n",
    "        alpha=0.5)\n",
    "    \n",
    "    plt.axvline(\n",
    "        x=0,\n",
    "        ls=\"--\",\n",
    "        lw=0.7,\n",
    "        color=\"k\", \n",
    "        alpha=0.5)\n",
    "    \n",
    "    plt.grid(\n",
    "        color=\"k\",\n",
    "        linestyle=\"--\",\n",
    "        linewidth=0.5,\n",
    "        alpha=0.25)\n",
    "    \n",
    "    plt.xlim(-0.35, +0.35)\n",
    "    plt.ylim(-0.35, +0.35)\n",
    "    return plt\n",
    "def problem_1(num_samples=10000, num_dimensions=1200, train=True):\n",
    "    p = 0.98 if train else 0.1\n",
    "    y = torch.zeros(num_samples, 1).bernoulli_(0.98)\n",
    "    x1 = (torch.rand(num_samples, 1) * 0.2 - 1) * (2 * y - 1)\n",
    "    x2 = torch.zeros(num_samples, 1)\n",
    "    noise = torch.randn(num_samples, num_dimensions - 2) * 1\n",
    "    \n",
    "    print (torch.max(x1[x1<0]))\n",
    "    print (torch.min(x1[x1>0]))\n",
    "    x = torch.cat((x1 * 1, x2 * 1, noise), -1)\n",
    "    return x/5 , y\n",
    "if __name__ == \"__main__\":\n",
    "    x, y = problem_1(num_dimensions=2)\n",
    "    model = torch.nn.Linear(x.size(1), 1, bias=True)\n",
    "    optimizer = torch.optim.Adam(model.parameters(), lr=1e-2)\n",
    "    loss = torch.nn.BCEWithLogitsLoss()\n",
    "    for iteration in range(20000):\n",
    "        optimizer.zero_grad()\n",
    "        (loss(model(x), y)).backward()\n",
    "        optimizer.step()\n",
    "    for name, param in model.named_parameters():\n",
    "        if param.requires_grad:\n",
    "            print (name, param.data)\n",
    "    plot_v2(x, y, model)\n",
    "    plt.title(\"BCE: {:.3f}, ACC: {:.3f}\".format(\n",
    "        loss(model(x), y).item(), model(x).gt(0).eq(y).float().mean().item()))\n",
    "    plt.tight_layout()\n",
    "    plt.xlabel(\"feature\")\n",
    "    plt.savefig(\"/Users/kartikahuja/Desktop/representation_balance/Plots_Fig1/Uniform_imbalance_class.pdf\")\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 77,
   "id": "b97b8f44",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "tensor(-0.8008)\n",
      "tensor(0.8025)\n",
      "weight tensor([[-37.2320,   0.0475]])\n",
      "bias tensor([-0.0146])\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAASIAAAE1CAYAAABDbe2VAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8qNh9FAAAACXBIWXMAAA9hAAAPYQGoP6dpAABOzElEQVR4nO2deXwU9f3/X3vMzu7OHslmcxNIlCMBgmIQCEppKwQ86tFD0QpSwaNoq/KwFur39xX6raWt1WJb0Wq9xRa1WI9SlCooGIIKpCDhUAQCyebc7H3M7Mzn98dml2yyCQmwmU3m83w89gH72ffsvmZn8tqZz/F+qwghBBQKhSIjarkFUCgUCjUiCoUiO9SIKBSK7FAjolAoskONiEKhyA41IgqFIjvUiCgUiuxQI6JQKLJDjYhCocgONaJeeOGFF6BSqRIe2dnZ+OY3v4l333036TZff/017r77bowdOxYGgwFGoxETJkzA//zP/6ChoSEet2jRoh7v3fVxNvzpT39CaWkpWJZFSUkJVq1aBUEQ+rWtIAhYtWoViouLwbIsSktL8ac//anXff3ud7+LjIwMmEwmzJkzB7t37+4R99JLL2H+/PkYN24c1Go1iouLz2b3enDRRRdBpVLh97//fZ9x77zzDr7zne8gNzcXOp0ONpsNl112GdatW9fj+/F4PHj44YcxZcoUWCwWsCyL4uJi3HrrrUn3sT94vV488MADqKqqQnZ2NlQqFVauXDmg92hpacGiRYtgt9thNBpRWVmJDz74IGnsf/7zH1RWVsJoNMJut2PRokVoaWnpETeQY55SCCUpzz//PAFAnn/+ebJjxw5SXV1NNmzYQL797W8TAOTtt99OiH/nnXcIx3Fk1KhR5JFHHiH/+c9/yAcffEDWrFlDJk2aRC688MJ47C233EIMBgPZsWNH0seZ8qtf/YqoVCqyYsUKsmXLFvK73/2O6HQ6ctttt/Vr+yVLlhCWZcnvfvc7smXLFrJ8+XKiUqnIww8/nBDX0tJCCgoKyIQJE8g//vEP8q9//YtceumlxGw2k4MHDybEzp49m0ycOJHcfPPNZPTo0WTUqFFnvH/d2bNnDwFAAJDS0tKkMZIkkUWLFhEA5IorriCvvPIK+eijj8jbb79N7rvvPmKxWMiaNWvi8V999RU577zziMlkIvfffz959913ydatW8kLL7xArrjiCgKAuFyuAWs9evQosVqt5Bvf+AZZsmQJAUAeeuihfm8fCoXIxIkTyYgRI8grr7xC3n//fXLNNdcQrVZLtm7dmhC7detWotVqyTXXXEPef/998sorr5DCwkIyceJEEgqFEmL7e8xTDTWiXogZ0WeffZbQHggECMuy5MYbb4y3ff3114TjODJ58uSkJ6kkSeQf//hH/Pktt9xCOI47p3rb2tqIXq8nt99+e0L7ww8/TFQqFdm/f3+f23/xxRdEpVKRX//61wntt912GzEYDKS9vT3e9rOf/YwwDEOOHTsWb3O73cRut5Prr78+YXtRFOP/v/LKK8+pEd11110EALnyyisJAPLJJ5/0iPntb39LAJBVq1YlfQ+Hw0G2bdtGCCEkEomQ8vJyYrFYyL59+5LGb9y4kfj9/gFrlSSJSJJECCGktbV1wEb0xBNPEACkuro63iYIAhk/fjyZOnVqQuzFF19Mxo8fTwRBiLd98sknBABZu3ZtvG0gxzzVUCPqhd6MSJIkYjabycKFC+Ntd999NwHQ76uZVBjRK6+8klRDY2MjAXDaX7hf/epXBABxOBwJ7dXV1QQAWbduXbxt9OjRZO7cuT3e4/bbbycGgyHhD6Ar59KIgsEgyczMJBUVFeTw4cMEAFm8eHFCDM/zxGazkdLS0rgJ9MUbb7xBAJDVq1efE429cSZGNHv2bDJu3Lge7b/+9a8JAHLy5ElCCCEnT57sdR/Gjh1L5syZE38+kGOeamgf0WkQRRGRSASCIODkyZO499574ff7cdNNN8Vj3n//feTm5mL69OkDeu9IJNLjIUlSQsw3v/nNfvUbffHFFwCA8vLyhPb8/HzY7fb4631tn52djby8vIT2SZMmJbx/MBjEkSNH4u3dY4PBIL7++uvT6j1bNmzYgI6ODtx6660YM2YMLr30Uqxfvx4+ny8e8/nnn8PpdOKaa67p13f4/vvvAwCuvfbafutQqVT45je/OVD5A+aLL77o9TsHgP3798fjurZ3j+16HvT3mA8G1IhOw/Tp08EwDHQ6HYqKivCXv/wFf/7znzF37tx4TH19PUpKSgb0vn6/HwzD9HhUVVUlxGk0Gmg0mtO+X3t7O1iWBcdxPV6z2Wxob28/7fY2m61HO8dx0Ol08e07OjpACEkaG2s73WedC5599lno9fr4D8LixYvh8/nw2muvxWPq6+sBoN/HZqDxQP+Pz9nS2/Hp/p3H/u0ttuux6e8xHwy0g/ZJQ5SXXnoJZWVlAIC2tja8+eabuOuuuyCKIu6+++4zfl+DwYCPP/64R7vFYkl43tuoSDL6+tXvzxXBQLY/2886G44ePYotW7bgxhtvREZGBgDgBz/4AX7605/iueeew6233prSz+9KJBIZtM86F8cnnY5jV6gRnYaysjJMmTIl/nzevHk4fvw4HnjgAdx8883IyMjAyJEjcfTo0QG9r1qtTnjfsyUrKwuhUAiBQABGozHhNafTiYqKitNuX1tb26Pd7/eD5/n4L2dmZiZUKlXSX0un0wkg+a/xueS5554DIQTf//734XK54u1XX3011q1bh4MHD6K0tBQjR44EgH4fm67xpaWl51z32ZCVldWv7zwrKwtA8qtSp9OZcGz6e8wHA3prdgbE+kIOHz4MAJg7dy6am5tRU1Mjm6ZY39C+ffsS2puamtDW1oaJEyeedvvW1lY0NTUltMfeL7a9wWDA6NGje3xOLNZgMOC888474/04HZIk4YUXXgAAfPe730VmZmb8sW7dOgBRowKAKVOmwGaz4a233gLpRyLS2O32P//5z5RoPxvKy8t7/c6BU8cn9m9vsV3Pg/4e80Fh0LrFhxi9jZoRQsicOXMIAPL1118TQvo3fL9hw4b481SMmrW3txO9Xk/uvPPOhPbVq1cPaPj+N7/5TUL7HXfc0WMo94EHHiA6nY7U19fH2zweD8nOziY33HBDr59xLkbNNm7cSACQu+66i2zZsqXHY8KECSQ3Nzc+cne64fvm5mayfft2Qkj/hu83bdp0RsP3XTmTUbO1a9cSAKSmpibeJggCmTBhApk2bVpC7NSpU8nEiRNJJBKJt+3YsYMAIE8++WS8bSDHPNVQI+qF7hMad+zYQd59911y6623EgDkuuuuS4h/5513iNFoJMXFxeT3v/89+eCDD8gHH3xA/vSnP5HJkycPaEJj10ln3/72t4lGo+mX5tiExl/84hdk69at5JFHHiEsy/aY0Pjiiy8SjUZDXnzxxYT22OS2Rx55hGzdupX84he/6HVCY35+PikvLydvvvkm2bhxI/nGN75BzGYzOXDgQELs/v37yeuvv05ef/11UlFRQbKzs+PPu5sjADJr1qw+9/F73/se0Wq1pKGhIenrf/zjHwkA8s9//pMQkjih8corryTr1q0jH3/8MXnnnXfIz372M2K1Wnud0Pizn/2MbNy4kXz00UfkpZdeIldffTVRqVQJPzYajYZ8+9vf7lNzjI0bN5LXX3+dPPfccwQA+cEPfhD/Lrqa26233ko0Gk3CPK1QKEQmTJhAioqKyLp168jmzZvJddddl3RC45YtW4hWqyXXXXcd2bx5M1m3bh0pKirqc0Lj6Y55qqFG1AsxI+r6sFqt5MILLySPPfZYjwNKCCFHjhwhS5cuJaNHjyYsyxKDwUDGjx9Pli1bRo4ePRqPu+WWW3q8d9fHl19+GY+dNWsWGciF6+OPP07Gjh1LdDodGTlyJHnooYcIz/NJ9+35559PaOd5njz00ENk5MiRRKfTkbFjx5I//vGPST/nq6++Itdeey2xWCzEaDSSyy67jOzatatH3EMPPdTrfna9IvB6vQQAmT9/fq/71traSnQ6Hbn22mt7jeno6CAGg4F85zvfSWh/6623yJVXXkmys7OJVqslmZmZ5Fvf+hZ56qmnSDgcToh1uVzk//7v/8hFF11ETCYTYRiGjBw5ktx88809Jk32xzxjjBo1qtfvItn50bWNEEKamprIwoULic1mI3q9nkyfPp1s3rw56We9//77ZPr06USv1xObzUYWLlxImpube8QN5JinEhUhtIoHRX42btyIq666Cv/97397zIWiDH9oZzUlLdiyZQvmz59PTUih0CsiCoUiO/SKiEKhyA41IgqFIjvUiCgUiuxQI6JQKLIz7NaaSZKExsZGmM3mQV20R6FQEiGEwOv1oqCgAGp139c8w86IGhsbUVRUJLcMCoXSyYkTJzBixIg+Y4adEZnNZgDAN3/0MLQ6vcxqzhxfRxNMmXmnDxxkDtY7UXHRhUlfO9zkxuTxo+LPj7T6cOE4OwDgZEcQU86Lrgxv9YdRMTIT7rCAUrsJAJBnZiGIIuwGHSQiYfL4sZhRWYm/Pf1nEN4PTSQEydcBKRiE6GxCLH8c7zgJQdIjWH8UESYDAOD/8itIhtwEbR11hyDl9vyBavriEITR55/NV5IyHD4X8k0Zcss4Y0IRAT/f9lb8b7Ivhp0RxW7HtDo9GNYgs5ozJzNvYInWBgs1owejNyZ9TaMToDOcSsym1ROwxqjRMCE19Fz0/yxhYDSZwWsFcOZom9msBy+KMBujRqRSqUBAYLGYQcIqaCJaSOAhaVQQwwZIYvQzeAMLXtJDy+oQ0bEAABXDQNLpErTxGi0kJrENAAxqDbRa5uy+lBRxXka23BLOCf3pIqGd1WmKz9l0+qBhQkAQk7f7A4OsJL1w+D1ySxg0qBGlKURK/sepFAghp+3gHO6I3fKXD2eUfaTTGO0Qvq08V1x66SVyS5AVQ5reMqYCakRpik5vkluC7CSrTKokTJ19XkqAGlGaEnC3yi1BVgghOHDgoNwyZKU14Dt90DCBGhElfaHzURUDNaI0RW/OlFuC7OjZoTsP7Fxg62WaxHCEGlGaIkUEuSXICiEEUy8+d+WWhiKCgkZOqRGlKXxQOf0DvdHoUM5cqmR4+bDcEgaNlBvR2rVrUVJSAr1ej4qKCmzbtq3X2O3bt+OSSy5BVlYWDAYDSktL8Yc//CHVEilpypEjR+SWQBkkUrrEY/369bj33nuxdu1aXHLJJfjLX/6Cyy+/HHV1dfGqml3hOA533303Jk2aBI7jsH37dtxxxx3gOA633357KqWmHaasArklyAohBGazsqcwFJqscksYNFJ6RfTYY49h8eLFWLJkCcrKyrBmzRoUFRXhySefTBo/efJk3HjjjZgwYQKKi4tx8803Y+7cuX1eRQ1XAi5lz6EBAL/Cl3i0BLxySxg0UmZEPM9j165dqKqqSmivqqpCdXV1v95jz549qK6uxqxZs3qNCYfD8Hg8CY/hgCRG5JYgK4QQlKVZ/fnBRlDQEo+U3Zq1tbVBFEXk5iamY8jNze1Ra7s7I0aMQGtrKyKRCFauXIklS5b0Grt69WqsWrWqR7vP6YCWYWGy5SPgaYMUEaBhWLCcNX61wXJWEELAB6LmxWXmIeh1QorwUGsZGMxZ8HdEteqMFqhUKoT9bgCAMSMHYb8bohCGWsvAaLHD53R0xpqhVmsR8nV0xmaDD3gR4UNQabTgMnLga28EADAGEzRaHUJeJwDAYLVDCPkR9LugUqthsuXD294IEAJGz0Gr0yPoaY/GWrIQ4UMQQn5ApYI5qwDedgdAJGhZAxg9h6C7DQCgN9sgCuFoLACzvRA+ZxOIJELLGqAzmBBwtXbGZkKKCPEOc1NWPgKuVkhiBJFAEKLAx/UbLFmQJBFhnwuhdi8kcQR87U0QhTBCXgliJAMdjcfgdofgz47+7rWdbEC9YIUxbyQa64+hw+MDk5uJ7MIRqNt/GIRI8Vr1++oOgPABlBblobHBAY/TCa3fhZLcHNQdb0SktRkWLgskFMaJjqj+rIiIdp8XPp6HVq1GSUYmjgZ8kDwdsOhY6DVatASj3wMkEa6QHwFBgFqlQoHJikafGxIh4BgdDFoGbZ2xdgOHYESAX+ChUgGFpgw4fG6IhMDIMOAYNj4J0aY3gpdE+Do7nAtNVjQHvIhIEgxaBmYdi5bO2Ey9EaIkwtMZW2CyoDXghyscgF6rhZU1oNkfvTrKYA0gIHCHQwCAPM4CZ8gPXhSh02hg03No6lwsa2X1UEEFVzgIAMjlzHCFggiLETBqDbKNHBp90VgLq4dGpUJHqDPWaIabDyIUiYBRq5FjNKPBFz33zToWjFoDZyh6xZptNMHHhxGMCNCo1cjnLGjwuRAS+j/ym7JyQo2NjSgsLER1dTUqKyvj7Q8//DBefvllHDzY+6zZo0ePwufzoaamBsuXL8ef//xn3HjjjUljw+EwwuFTowsejwdFRUWYfcejQzoNiBgRoEnDtUb7j7Vj6sUXJX3tYKMbU8qL48+/bPGhoiyayqLeGcC00dHcRC2+MKYW2+AKCRifY0JAEDHaxoEXRWR3pgEpzrPjGzMvxb/+/hJI2BfNR+R1QgoGILY7TqUBaawHLxkQPHYEEV107pXv4GFIxsRcTs59ByDlj0J3Gv9bB2HsmLP9WlKCIIpgNBq5ZZwxwYiAe7a8AbfbDYvF0mdsyq6I7HY7NBpNj6uflpaWHldJ3SkpiebiKS8vR3NzM1auXNmrEbEsC5YdfmtyAq4WmO2FcsuQDUIIAgFl9xE1B7wYYc6QW8agkLI+Ip1Oh4qKCmzevDmhffPmzZgxY0a/34cQknDFQ6FQhh8pHb5ftmwZFixYgClTpqCyshJPP/006uvrceeddwIAVqxYgYaGBrz00ksAgCeeeAIjR45EaWcn5fbt2/H73/8eP/nJT1IpMy1hh3CK0HPFpEmT5JYgK5n6odu1MFBSakQ33HAD2tvb8ctf/hIOhwMTJ07Exo0bMWpU9F7d4XCgvr4+Hi9JElasWIGjR49Cq9Xi/PPPx29+8xvccccdqZSZlhAFjZgkgxCCrKwsuWXIiqigavApz1m9dOlSLF26NOlrL7zwQsLzn/zkJ4q8+kkGH/CANZ4+6fhwZsuWrfjf++6SW4ZseMIhWIZwAYiBQNeaUSgU2aFGlKaYbPlyS5AVQghMCl/iUWDqe8h7OEGNKE0JeNrkliA7tgxl52RqDfjlljBoUCNKU5SejwjAaauDDndoPiKK7GiY4TdJcyAQQlD731q5ZcgKqxl29U97hRpRmsJyykkB0Rtq9dBd3nAuyFDQPCJqRGkKTQMC+P3K6SNJRmyhqxKgRkRJSwghyMxUdme1kqBGlKbQWzOgcvo0uSXISsYQzh4xUKgRpSkpys4ypNi1e4/cEmSFQDnnADWiNCWWrE3JNDc3yy1BVmLJz5QANSJKWkIIgYpWelUM1IjSFC4z7/RBw5ycnBy5JchKHkeXeFBkJtiZw1rJTBg/Xm4JsuIMKWf6AjWiNEWK8HJLkJ26A73nNVcCvEiXeFBkRp2GifMHm7a2VrklyIpuCCfOHyjUiNIUg1nZ2QkJITAYjHLLkBWbnpNbwqBBjShNidVTUzI+n09uCbISq0+mBKgRUdISQgguveQSuWVQBglqRGmKzqicodvecLlcckuQFSurjHzVADWitEVFZ/PhqyNfyS1BVlRQzjmQciNau3YtSkpKoNfrUVFRgW3btvUau2HDBsyZMwfZ2dmwWCyorKzEe++9l2qJaUnY75ZbguyEw8qewhCrWa8EUmpE69evx7333osHH3wQe/bswcyZM3H55Zcn1DLryscff4w5c+Zg48aN2LVrF771rW/hO9/5DvbsUfbiRwpluJNSI3rsscewePFiLFmyBGVlZVizZg2Kiorw5JNPJo1fs2YNHnjgAVx88cUYM2YMfv3rX2PMmDF45513UikzLTFmKHt5AwDMmztHbgmyksspp65dyoyI53ns2rULVVVVCe1VVVWorq7u13tIkgSv1wubzdZrTDgchsfjSXgMB5R8axZLgdLUpPTV98q5NUtZdu62tjaIoojc3NyE9tzcXDQ19W+OzKOPPgq/34/rr7++15jVq1dj1apVPdp9Tge0DAuTLR8BTxukiAANw4LlrPE0rCxnBSEknnKDy8xD0OuEFOGh1jIwmLPi83l0RgtUKlXcIIwZOQj73RCFMNRaBkaLHT6nozPWDLVai5CvozM2G3zAiwgfgkqjBZeRA197IwCAMZig0eoQ6lxbZrDaIYT88LSegCQKMNny4W1vBAgBo+eg1ekR9LRHYy1ZiPAhCCE/oFLBnFUAb7sDIBK0rAGMnkPQHS1LpDfbIArhaCwAs70QPmcTiCRCyxqgM5gQcLV2xmZCigjgg9F5PKasfARcrZDECCKBIESBj+s3WLIgSSLCPhdC7V5I4gj42psgCmGEvBLESAY6Go/B7Q7Bnx393Ws72YB6wQpj3kg01h9Dh8cHJjcT2YUjULf/MKTO6hWf79qFfXUHQPgASovy0NjggMfphNbvQkluDuqONyLS2gwLlwUSCuNER1R/VkREu88LH89Dq1ajJCMTRwM+SJ4OWHQs9BotWoKd67gkEa6QHwFBgFqlQoHJikafGxIh4BgdDFoGbZ2xdgOHYESAX+ChUgGFpgw4fG6IhMDIMOAYFq2B6Hdm0xvBSyJ8fBgAUGiyojngRUSSYNAyMOtYtHTGZuqNECURns7YApMFrQE/TvpcAAAra4injc1gDSAg8RQheZwFzpAfvChCp9HApufi84+srB4qqOJ9TbmcGa5QEGExAkatQbaRQ6MvGmth9dCoVOgIdcYazXDzQYQiETBqNXKMZjT4oue+WceCUWvgDAUAANlGE3x8GMGIAI1ajXzOggafCyGh/5VoVCRFGbgaGxtRWFiI6upqVFZWxtsffvhhvPzyyzh4sO91RH/729+wZMkSvPXWW5g9e3avceFwGOFwOP7c4/GgqKgIs+94FMwQznDnd7WAS8Pbs/3H2jH14ouSvnaw0Y0p5cXx51+2+FBRlg0AqHcGMG20HQDQ4gtjarENrpCA8TkmBAQRo20ceFFEtlEHURKRn2nGt7/1Tbz3xqsgYR80kRAkrxNSMACx3YFYpR2+sR68ZEDw2BFEdNHUsr6DhyEZE7MXOPcdgJQ/qofmxv/WQRg75iy/ldTQ7PcO6duzYETAPVvegNvthsXS93SUlF0R2e12aDSaHlc/LS0tPa6SurN+/XosXrwYr7/+ep8mBAAsy4Jlh1/pHaPFLrcE2Yj9NhqNylnikIxsBe1/yvqIdDodKioqsHnz5oT2zZs3Y8aMGb1u97e//Q2LFi3Cq6++iiuvvDJV8tKe2G2ekhlZpOwCi7HbJiWQ0gpuy5Ytw4IFCzBlyhRUVlbi6aefRn19Pe68804AwIoVK9DQ0ICXXnoJQNSEFi5ciMcffxzTp0+PX00ZDAZYrTSZvNIwGpW96FVJpNSIbrjhBrS3t+OXv/wlHA4HJk6ciI0bN2LUqOi9usPhSJhT9Je//AWRSAR33XUX7rrrrnj7LbfcghdeeCGVUtMOnXHo9g2cLbFbs337vpBZibxYdMOvy6E3Ul7TdunSpVi6dGnS17qby9atW1MtZ8igViun3HBvqDXKXoGkUVClW2Uf6TQmNvSvZIJB5VSxSEZH5/C4EqBGREk7YrdmJSXF8gqhDBrUiNIUY0a23BJkp+Ki5POVlEKO0SS3hEGDGlGawge8ckuQnbfeVt4aw654+fDpg4YJ1IjSlAiv7P4RABAGsERgOBKMKGf/qRGlKSqNckfNYn1EGoWPmmnVytl/5ezpECMd15kNNmWlZXJLkJVcBc0lo0aUpsRWtyuZrKze078ogdhqdyVAjYiStny+a7fcEiiDBDWiNIUxKGfotjdEMSK3BFkxKWiJBzWiNEWj1cktQTZOdVYrZ4lDMnR0iQdFbmIZG5WMjlGuGQOIZ0BUAtSIKGlH7IrowgsvkFkJZbCgRpSmGKzKzdAY48TJk3JLkJVsusSDIjexJPdK5sTJE+fsvZLlq053/AJd4kGRmYiCSsl0J3ZrJvDKHjULKGiJCzWiNEWloOn9vcGyyu6s1qhUcksYNOjZnqaYbPlyS5CdH/zg+3JLkJV8k3LytFMjSlO8Cl7iEbs12/bxNpmVyEtDZ4FFJUCNKF1JTd3LIUX9iXPTWe3cd+CcvM9go6RTgBpRmsLolVNcrzd0OmX3EXEKmtBJjShN0er0ckuQjditmVbLyKxEXgwK2v+UG9HatWtRUlICvV6PiooKbNvW+32/w+HATTfdhHHjxkGtVuPee+9Ntby0Jehpl1uC7ExW+MzqtqBy5pKl1IjWr1+Pe++9Fw8++CD27NmDmTNn4vLLL08oqtiVcDiM7OxsPPjgg7jgAmWfhBSgrZ2asVJIqRE99thjWLx4MZYsWYKysjKsWbMGRUVFePLJJ5PGFxcX4/HHH8fChQv7XWI6HA7D4/EkPIYDBkuW3BJkI3ZrdlLhSzzsBuX0E6YsMTLP89i1axeWL1+e0F5VVYXq6upz9jmrV6/GqlWrerT7nA5oGRYmWz4CnjZIEQEahgXLWRFwtQAAWM4KQgj4QNS8uMw8BL1OSBEeai0DgzkL/o4mAIDOaIFKpULYH82aZ8zIQdjvhiiEodYyMFrs8DkdnbFmqNXaeJFEY0Y2+IAXET4ElUYLLiMnnoGRMZig0eriq+0NVjuEkB/+jhboTVaYbPnRoXxCwOg5aHX6+G2bwZKFCB+KLgdRqWDOKoC33QEQCVrWAEbPIehuAwDozTaIQji+dMRsL4TP2QQiidCyBugMJgRcrZ2xmZAiAvigDwBgyspHwNUKSYwgEghCFPi4foMlC5IkIuxzIdTuhSSOgK+9CaIQRsgrQYxkoKPxGNzuEPzZ0d+9tpMNqBesMOaNRGP9MXR4fGByM5FdOAJ1+w8jEIhq9AcC2Fd3AIQPoLQoD40NDnicTmj9LpTk5qDueCMirc2wcFkgoTBOdET1Z0VEtPu88PE8tGo1rACOeqLHwqJjoddo0RK77ZFEuEJ+BAQBapUKBSYrGn1uSISAY3QwaJn4LZLdwCEYEeAXeKhUQKEpAw6fGyIhMDIMOIZFayD6ndn0RvCSCF9nJY5CkxXNAS8ikgSDloFZx6KlMzZTb4QoifB0xhaYLGgN+NEe8iPHaIKVNaDZH63qksEaQEDgDkeLK+RxFjhDfvCiCJ1GA5ueQ5M/ej5bWT1UUMHVOUs/lzPDFQoiLEbAqDXINnJo9EVjLaweGpUKHaHOWKMZbj6IUCQCRq1GjtEczxhp1rFg1Jp4doBsowk+PoxgRIBGrUY+Z0GDz4XQAGaGp8yI2traIIoicnNzE9pzc3PR1NR0zj5nxYoVWLZsWfy5x+NBUVERTLZ8MKwBQM/8z2Z7YcJztktuYK5bPbHusbouCcuM3Ramdo9l9Mb4/7tf4fSIZU891zIsIuFgfFKjOaug1221Oj30poxTr2Xl9xrLsIaEWJMtr3dNbNSoY3CZ0eOo9bVDw+hgzStO2FZvyoBeckOt0cKSMwIA0Nbig0bLwD5yDALOADhrNPWrXcNhZLENrpCAgsJiZAgiRtk48KKI8RMmwuvrLKVEgPLxZSBhHzSREIoL8yHZrBDbHZBEYGLJCPCsBF4yINjBYpwlEwDg6+hAfpdj6jzRhJLO12KUdI5INaodsOk52LqMDRR0m0g4wnzqO9NrGWR2Oa7dJx12jTUiahwx8jhLr7EAYOkSm8uZIUgi7J3nW/dYc5fBjJxuua27x3ZNsNZ9IW33WI45FWs39B1r7DKqxxoSraTQlDGgKiQpLxWh6jZNnRDSo+1sYFkWLDsMM9kpaHp/DzpvzSoumiyzEHlRK+gcSFkfkd1uh0aj6XH109LS0uMqidKT7ldBSiQ/X9nLXLpfmQ1nUmZEOp0OFRUV2Lx5c0L75s2bMWPGjFR97LDB2+6QW4LsbPz3v+WWICuNCqrikdJbs2XLlmHBggWYMmUKKisr8fTTT6O+vh533nkngGj/TkNDA1566aX4NrW1tQAAn8+H1tZW1NbWQqfTYfz48amUmn4QSW4FshEbNSNKWuOQBElB+59SI7rhhhvQ3t6OX/7yl3A4HJg4cSI2btyIUaOiSaocDkePOUWTJ5/qF9i1axdeffVVjBo1CseOHUul1LRD26XjUqkwCl/iYWSUM7M65Z3VS5cuxdKlS5O+9sILL/RoU/qvYAy61gy4uGKK3BJkpesI1nCHrjVLU2Lzf5RI7MdIrfDkcLE5SUpA2UeaktZs/+QTuSVQBglqRGmK3qzsuu8AYDQaTx80jLHplbP/1IjSFFFBFRy6E7s1U3rJaV5B+0+NKE2h5YSA/Ly80wcNY3wCL7eEQYMaESVtOf/88+WWQBkkqBGlKd0XxSqRL/bvl1uCrHRfZDqcoUaUpvic5y5DwVAj1kfU1qbcKQwA4PAPj9xa/YEaUZpCJFFuCbIjScqe3CpKylnmQ40oTaFLPIARI5R9e0qT51NkR9ctKZUSmfWNb8gtQVbMOrrEgyIzsbStSoQgeku2caOy04C00CUeFIr8uNzKycejdKgRpSl6c+bpg4Y5RqOy+8noEg+K7EgDSDw+3IgN3xsMyjYiQUEjp9SI0pRYKR8lM/nCC+WWICteXjnrDakRUdKWugMH5JZAGSSoEaUppizlVrCI3Zr5/cpe+EureFBkR8nD9zGUbkStAa/cEgYNakRpiqSgXDS9ISloiUMyBAXtPzWiNEXTpaSw0ojdml115RUyK5EXvTbltS3ShpTv6dq1a/HII4/A4XBgwoQJWLNmDWbOnNlr/EcffYRly5Zh//79KCgowAMPPBCvg6YEwuEw9tZ9BZfbA5W6/4dHzzIozM9FcVHeOS3pLSdtre1ySzgnhAIhfL3vAIKe4IC2i6gIdBeXw2K1pEhZ+pDSK6L169fj3nvvxYMPPog9e/Zg5syZuPzyy3vUMotx9OhRXHHFFZg5cyb27NmDX/ziF/jpT3+Kf/zjH6mUmTY0tbRi2869cHsDQHhgKSBCYQFHjp3Exzv2IBAMpUjh4FLz6U65JZw1DV/XY/8nuwdsQgDgJgK+/PQLfPnf4T96mFIjeuyxx7B48WIsWbIEZWVlWLNmDYqKivDkk08mjX/qqacwcuRIrFmzBmVlZViyZAluvfVW/P73v0+lzLThwKHjZ/0eQkTE4SNn/z5yMlxq2wk8j6YjJ8/6fTwtHQiHhvecopQZEc/z2LVrF6qqqhLaq6qqUF1dnXSbHTt29IifO3cuPv/8cwhC8pnG4XAYHo8n4TEUESIRiF3/AJkzL7Do9Q381zcdGeozq70dZzfqxUET/7+71Xm2ctKalPURtbW1QRRF5ObmJrTn5uaiqSl59sGmpqak8ZFIBG1tbcjP7zm3ZvXq1Vi1alWP9oPbN0Ct0YI1mJF9XjmC7jZ0NB6BVqcHH/Ijp6QcelMGGg5+Gq+YUVg6DRqGRf2+j6FSq8GwRrBGCzLzz0Pz13shCjwiQggGUyZGXfgt1O/9GAFPG1RqNYwWO7JGjIWz8SsEvU6oVBpE+CCKJlyCCB9E89d7IYkRqFRqnH/xXLib69F6fD80Wh1UGg3M9iJIvmYQbwMgRUBEHmpTPtS28yGe3AlAAlRawJgFtT4DkutYdEclEdBoobYWg4TdIL4m8Fo1Dkn1OP/iuXAc3gVP6wloWQOIGEHe6MkI+VzwOZvAB70ghKBg3MXQGc04tudDANFcSFkFY8DojTh5oAas0Qw+6Ic5Kx8RdR4ObfsHAu4WAEBG3nnIL52Go7veg6PJgdr6kSAEKJ78TTTv3Y2dXwQQ9LrgDUUw8Sf34+ThL7Bn+wfYb9aDMVmh+c5VaHQ0Yf2eGnAWC4JuJy6aEq3w6vX6cM/PHwQRBfxg3rdQlGnEH559FapwEJkmDhkmDtPzLNi09xg6mprgjqiQzXG4PisTbx34Al+7OqBWqWD1BjCZs+BgRxsa/B5oVWr4BR6zi85HS8iLnYf3QBBFqFQqzCsuQ5Pfgz0tJ6HTaMCoNSg0ZSDLwGFvawMESQQvihhpycSlhefjH4f3ICyKYDQaFJkzMMKUif+2noQgiggGQ3ChA+eDgxcRNCAEAgIN1LgYVnyNAFoQhg5qSABGwYAwJLSBBw8JPCSMAYcMMNjYdgQ6XwMMWgZjMrORwRrx8cmvYNaxCEQEZBtMmGjPx762RjT7owaYb7Lg4txR+KTha7SH/DDpWEiEYEruSNR7nHCG/PB0zt6eV1KG1oAPu5pPAABMDIuJ9nwEIwK+aGsEx7Dw8CGMs+VipDkDnzR8jUDnMqRJ2QXI56z4oP4QJEJg1rHQabQ4z5LVh0MkoiIpug5ubGxEYWEhqqurUVlZGW9/+OGH8fLLL+PgwYM9thk7dix+9KMfYcWKFfG2Tz75BJdeeikcDgfyklR1CIfDCIdPXbZ6PB4UFRVh9h2PghliycU+3bUfHn8AAECCTqgMZ1bbbNz5I1BUmJoJkfuPtWPqxRclfe1goxtTyovjz79s8aGiLBsAUO8MYNpoOwCgxRfG1GIbXCEB43NMCAgiRts48KKIbKMOzS1NKB9zHn7+s5/hV8vvAwn7oImEIHmdkIIBiO0OxJZh8Y314CUDgseOIKKLLhT2HTwMyXjqXHHuOwApf1RSzY3/rYMwdszZfi1JIYRg78e7EOHPrBpHO3hkQQcAuGh25ZAbhAhGBNyz5Q243W5YLH13uKfs1sxut0Oj0fS4+mlpaelx1RMjLy8vabxWq0VWVnJ3ZVkWFosl4TFUmVoxARbj2Q3bnz+yIGUmNNj8d+9euSWcFSqVCmWVk8Dozy7T4sSZFw05ExooKbs10+l0qKiowObNm3HdddfF2zdv3oxrrrkm6TaVlZV45513Etref/99TJkyBQyjjLSZU6eUAwAkSYRarTlN9PDGYjHLLeGs0el0mDTz4jPaVpQkaNTKmOqX0r1ctmwZ/vrXv+K5557DgQMHcN9996G+vj4+L2jFihVYuHBhPP7OO+/E8ePHsWzZMhw4cADPPfccnn32Wdx///2plJmWBD3DYw7NGUHXmgEA2hVUZDOlExpvuOEGtLe345e//CUcDgcmTpyIjRs3YtSo6P26w+FImFNUUlKCjRs34r777sMTTzyBgoIC/PGPf8T3vve9VMpMS5ScjyhG+cSJckuQFV5UTj6ilM+sXrp0KZYuXZr0tRdeeKFH26xZs7B79+4Uq0p/NIxyEqd3JzZ8kmlTdpZKVqOcJR7KuAEdguhNGXJLkJ1du5T9g5SpH1qjvmcDNaI0xd/RLLcE2fF6lZMGIxlNfuXsPzUiStoxXJZ4UPoPNaI0heWUk52vNyoqKuSWICvWITYh92ygRkRJW0aff77cEiiDBDWiNCXsV25xwdit2frXXpdZiby4w8Nj8XJ/oEZESVuG+aoGSheoEaUpXGby9XhKwmIe+ks8zoY8Tjn7T40oTQn5XHJLkB1bLwudlUJHiN6aUWQmliNJyYwdM1ZuCbISVlAlF2pEaYpaq4xsA8mIdVbX7NwhsxJ50WmUk32BGlGaYhhAdrvhynDPwXM6svRnni54qEGNKE3xO5On01USbrdyljgkw+EfmvnXzwRqRJS0xZap7NX3SoIaUZqiMw7dlLdnS6yPaM6c2TIrkRcLq5xqv9SI0hSVQlKE9sVnn38utwRZ0Sioj4ye7WlKmM4jwtGjR+WWICt0HhGFIiM0DYjyoEaUphgzcuSWIDvZ2dlyS5CVXCNd4kGRmXBAOUO3vXHpJZfILUFW3Dy9NaPIjMiH5JYgG7Fbsz21tfIKkZlQhC7xOCd0dHRgwYIFsFqtsFqtWLBgAVwuV5/bbNiwAXPnzoXdbodKpUKtQk9GtYIqOPTGiRMn5JYgK4yCRk5Tuqc33XQTamtrsWnTJmzatAm1tbVYsGBBn9v4/X5ccskl+M1vfpNKaWmPMUPZ/SMAYFZ4GpBsBfURpexn98CBA9i0aRNqamowbdo0AMAzzzyDyspKHDp0COPGjUu6Xcyojh07lippQwJfuwNme6HcMmQhdmvmcik3SyUANPrcGGHOkFvGoJCyK6IdO3bAarXGTQgApk+fDqvViurq6nP2OeFwGB6PJ+FBGR7MvuwyuSVQBomUXRE1NTUhJ6fnEHROTg6ams7dgs7Vq1dj1apVPdp9Tge0DAuTLR8BTxukiAANw4LlrAi4WgBEK2UQQsB3jlBxmXkIep2QIjzUWgYGcxb8HVGtOqMFKpUqnkvamJGDsN8NUQhDrWVgtNjhczo6Y81Qq7UI+To6Y7PBB7yI8CGoNFpwGTnwtTcCABiDCRqtDiGvEwBgsNohhPzggz74nA6YbPnwtjcChIDRc9Dq9Ah62qOxlixE+BCEkB9QqWDOKoC33QEQCVrWAEbPIehuAwDozTaIQjgaC8BsL4TP2QQiidCyBugMJgRcrZ2xmZAiAvigDwBgyspHwNUKSYwgEghCFPi4foMlC5IkIuxzIdTuhSSOgK+9CaIQRsgrQYxkoKPxGNzuEPzZ0d+9tpMNqBesMOaNRGP9MXR4fGByM5FdOAJ1+w/D0XgSANDa2oJ9dQdA+ABKi/LQ2OCAx+mE1u9CSW4O6o43ItLaDAuXBRIK40RHVH9WRES7zwsfz0OrVsMK4KgneiwsOhZ6jRYtwc668pIIV8iPgCBArVKhwGRFo88NiRBwjA4GLYO2zli7gUMwIsAv8FCpgEJTBhw+N0RCYGQYcAyL1kD0O7PpjeAlET4+mleq0GRFc8CLiCTBoGVg1rFo6YzN1BshSiI8nbEFJgtaA374hBDagj5YWQOaO2ucZbAGEBC4w9HBjDzOAmfID14UodNoYNNzaOpcLGtl9VBBBVdn7utczgxXKIiwGAGj1iDbyKHRF421sHpoVKr4JMpcoxluPohQJAJGrUaO0YwGX/TcN+tYMGoNnKEAACDbaIKPDyMYEaBRq5HPWdDgcyEk9L9s+oCNaOXKlUn/8Lvy2WefAUiexoEQck7TO6xYsQLLli2LP/d4PCgqKoLJlg+msxwL121OTvdbHrbLvTjXrW+me6zOYIr/32i19xnL6I3x/3dP69Ejlj31XMuw0Or0YNjo9uasgl631er0CVVhzVn5vcYyrCEh1mTL610Tm1jSKJa6Vutrh4bRwZpXnLCt3pQBveSGWqOFJWcEAKCtxQeNloF95BgEnAFwVhsAwK7hMLLYBldIQEFhMTIEEaNsHHhRxPgJE2HkoukvvjpyBOXjy0DCPmgiIRQX5kOyWSG2OyCJwMSSEeBZCbxkQLCDxThLdJGsr6MD+V2OqfNEE0osiQtoSxgdAKBR7YBNz8HWZVlXgSmxlFPX2yO9lkFml+Oa30esEVHjiJHHWXqNBQBLl9hczgyzjoWxU2f3WLPulOCcbn1J3WNNulPly7ONpj5juS6lzu2GvmNj2gCANSRaSaEpA8FICo3o7rvvxvz58/uMKS4uxt69e9Hc3LNaaWtrK3Jzz10+ZpZlwbLDr058yNsRNyKlEggE5JYgK85QIOGPfTgzYCOy2+2w2+2njausrITb7cann36KqVOnAgB27twJt9uNGTNmDFwpRTHQJR7KI2Wd1WVlZZg3bx5uu+021NTUoKamBrfddhuuuuqqhBGz0tJSvPnmm/HnTqcTtbW1qKurAwAcOnQItbW157RfaShAh++B6669Rm4JspLT7TZqOJPSeUTr1q1DeXk5qqqqUFVVhUmTJuHll19OiDl06BDc7lPDtG+//TYmT56MK6+8EgAwf/58TJ48GU899VQqpaYdsY5iJaP04Xsvr5wCCimdvmuz2fDKK6/0GdP9MnzRokVYtGhRClUNDSLhIKCc+WzdiJ4TW7Z+hJ/eerPMWuRjIJ29Qx3lzCEfYqjUyqng0BsaBS1xSIaS9l85ezrE6D60rkSsVuvpg4Yx+Zxy0gVTI0pTvG0NckuQnaKiIrklyMpJr0tuCYMGNSJK2pKdffppIpThATWiNIVRUHG97sQGMLZ/8slpY3nJcNqYoYpJIZMZAWpEaYuGGX6zxQeKVqvsnEw6BeWkokaUpsQWwSqZgJ8u8VAK1Igoacv5558vtwTKIEGNKE0xWJXbURvrI5o16xsyK5GX7ivlhzPUiNKUWN4gJbP+tdf6fJ1vrB8kJfLgF5SzxIMaUZoSCSunlExv+P3KNuPAABKLDXWoEaUrKuUemtitmUrB3wEAqM9hAsF0R9lHOo3pnmlRiVwwqVxuCbLSPVPkcIYaUZri7cwJrWSKRih7iUejTzlpUKgRpSsKzlIYuzXb1o+Z1cMZSUHnADWiNEXJSzxiBIPK7rDn6BIPitxou1RpUCo6HSO3BFkxaJWz/9SI0pRY7TIlcmrUTDmjRsmI1VNTAtSIKGnLrJnKnlmtJKgRpSndCzIqidgV0bH64zIrkRe7QTn9hNSI0pQIH5Jbgux8+eWXckuQFZo8/xzR0dGBBQsWwGq1wmq1YsGCBXC5XL3GC4KAn//85ygvLwfHcSgoKMDChQvR2Ki8OTV0rRkQDvNyS5AVv6Cc/U+pEd10002ora3Fpk2bsGnTJtTW1mLBggW9xgcCAezevRv/7//9P+zevRsbNmzA4cOHcfXVV6dSZnqi4I7a2K2ZRqPsC3YlnQIpSwF34MABbNq0CTU1NZg2bRoA4JlnnkFlZSUOHTqUUO01htVqxebNmxPa/vSnP2Hq1Kmor6/HyJEjUyU37TBnFcgtQXbuWrpUbgmyUmjKkFvCoJGyn5wdO3bAarXGTQgApk+fDqvViurq6n6/j9vthkqlQkZGRtLXw+EwPB5PwmM44HM65JYgOx/85wO5JciKQ0FLPFJ2RdTU1IScnJwe7Tk5Of2uYx8KhbB8+XLcdNNNsFiS13havXo1Vq1a1aPd53RAy7Aw2fIR8LRBigjQMCxYzoqAqwUAwHJWEELAB6LmxWXmIeh1QorwUGsZGMxZ8HdEteqMFqhUKoT90ZPDmJGDsN8NUQhDrWVgtNjj5qEzmqFWaxHydXTGZoMPeBHhQ1BptOAycuDrXEvGGEzQaHXx1LAGqx1CyA+fM/q5Jlt+dN0ZIWD0HLQ6fXyOkcGShQgfivYnqVQwZxXA2+4AiAQtawCj5xB0twEA9GYbRCEc73sy2wvhczaBSCK0rAE6gwkBV2tnbCakiBAve23KykfA1QpJjCASCEIU+Lh+gyULkiQi7HMh1O6FJI6Ar70JohBGyCtBjGSgo/EY3O4Q/NnR3722kw2oF6ww5o1EY/0xdHh8YHIzkV04AnX7D+Po10cAALV7/4t9dQdA+ABKi/LQ2OCAx+mE1u9CSW4O6k42Q5D0yDJzIKEwTnRE9WdFRLT7vPDxPLRqNawAjnqix8KiY6HXaNESm6MjiXCF/AgIAtQqFQpMVjT63JAIAcfoYNAy8fk8dgOHYESAX+ChUkWvWBw+N0RCYGQYcAyL1kD0O7PpjeAlEb7OstGFJiuaA15EJAkGLQOzjkVLZ2ym3ghREuHpjC0wWdAa8KPR7wGj0cDKGtDs9wIAMlgDCAjc4ehgRh5ngTPkBy+K0Gk0sOk5NPmj57OV1UMFFVydKWVyOTNcoSDCYgSMWoNsI4dGXzTWwuqhUanQEeqMNZrh5oMIRSJg1GrkGM1o6DRGs44Fo9bEU9lmG03w8WEEIwI0ajXyOQsafC6EBpDGZMBGtHLlyqR/+F357LPPACSfkEYI6ddENUEQMH/+fEiShLVr1/Yat2LFCixbtiz+3OPxoKioCCZbPhg2WuGBy0g0RLO9MOE5azxV25nLyO4zVmc4lTXP2C2LYvdYRm+M/7/7cHyPWPbUc21n4nyD2RaN7Xab1nVbrU4PfZdL+O6r9rvGMqwhIbZ7EccETWzUqGNwmbnRz/O1Q8PoYM0rTthWb8qAXnJDrdHCkjMCANDW4oNGy8A+cgwCzgA4a3R/7BoOI4ttcIUEFBQWI0MQMcrGgRdFjJ8wESp19PwwmUwoH18GEvZBEwmhuDAfks0Ksd0BSQTGj8iNV/EIdrAYZ8kEAPg6OpDf5Zg6TzShpPO1GCWdyyca1Q7Y9BxsXSayd1/1PsJ86jvTaxlkdjmu+X3EGhE1jhh53Qomdo0FAEuX2FzODEajhq1zqU/3WHOXmfc5xsTa5N1jTbpThRi6Z33sHst1KdpgN/Qda+yyBIU1JFpJoSljQKN+Azaiu+++G/Pnz+8zpri4GHv37kVzc3OP11pbW5Gbm9vn9oIg4Prrr8fRo0fx4Ycf9no1BAAsy4Jlh1/FC7rWDMPyuA4ETkGVXAZsRHa7HXb76fMpV1ZWwu1249NPP8XUqVMBADt37oTb7caMGTN63S5mQl9++SW2bNmCrCxlTuwLutt6XDUphdio2cVTpsisRF5aA74eVyHDlZR1VpeVlWHevHm47bbbUFNTg5qaGtx222246qqrEkbMSktL8eabbwIAIpEIvv/97+Pzzz/HunXrIIoimpqa0NTUBJ5XzpwKSpThMvBAOT0pnaixbt06lJeXo6qqClVVVZg0aRJefvnlhJhDhw7B7Y52gp08eRJvv/02Tp48iQsvvBD5+fnxx0BG2oYD+s7+ISVz8NAhuSXIiq1LX9RwJ6WlJG02G1555ZU+Y0iX5E/FxcUJz5WMGOHjne1KI3YORCIRmZXICy+JUIoVKXvqahojdA6dK5lwWDnldJIRG/pXAtSIKGnLtM5BDsrwhxpRmmJS8hKPzluz0iTLgJREIa3iQZEbf+fsbyXz8rpX5ZYgK80Br9wSBg1qRGkKEZXdUQsAkiTJLUFWIgraf2pEaQpNng8wjHKSxyeDJs+nyI6u2/ohJRGbwTHz0kvkFSIzZp1ylnhQI0pTYivhlQxnVMosmuTEVucrAWpElLTl3X9tlFsCZZCgRpSm6E2Zpw8a5nAmZWcgyFTQEg9qRGmKJNFRM6WPmomSKLeEQYMaUZrCK2gOSXdia81yc/rOWzXc8dAlHhSK/FxwwSS5JVAGCWpEaYrJln/6oGFK7Ipoz55aeYXITIGp98ykww1qRGlKwNMmtwTZUWJhza60BpRTZJMaUZoiKajccG9EROV01iZDoJ3VFLnRKChxendit2YjChWcgQCAXpvSvIVpBTWiNKVrKR+l8t3rrpNbgqxYFZShkxpRmhKgaUDw2utvyC1BVmJFFZUANSJK2hG7NWtu6VkXjzI8oUaUptBbM4AzKnuJRwa9NaPIDa1mAugNys7JRKCccyClRtTR0YEFCxbAarXCarViwYIFcLlcfW6zcuVKlJaWguM4ZGZmYvbs2di5c2cqZaYlfEC5xQVjf4AzL7lUZiXy4g6H5JYwaKTUiG666SbU1tZi06ZN2LRpE2pra7FgwYI+txk7diz+/Oc/Y9++fdi+fTuKi4tRVVWF1laan0dpfLH/C7klUAaJlE1UOHDgADZt2oSamhpMmzYNAPDMM8+gsrIShw4dSig73ZWbbrop4fljjz2GZ599Fnv37sVll12WKrlpB5eZJ7cE2Wl3OuWWICt5HF3icdbs2LEDVqs1bkIAMH36dFit1n6Xj+Z5Hk8//TSsVisuuOCCpDHhcBgejyfhMRwIetvlliAbsf4xn1c5w9fJcIaUs8QjZVdETU1NyMnJ6dGek5ODpqamPrd99913MX/+fAQCAeTn52Pz5s2w2+1JY1evXo1Vq1b1aPc5HdAyLEy2fAQ8bZAiAjQMC5azxufosJwVhJB4fwyXmYeg1wkpwkOtZWAwZ8HfEdWqM1qgUqkQ9rsBAMaMHIT9bohCGGotA6PFDp/T0RlrhlqtRcjX0RmbDT7gRYQPQaXRgsvIga89uo6KMZig0eoQ8kZ//Q1WO4SQH962BhBJhMmWD297I0AIGD0HrU6PoCdqUgZLFiJ8CELID6hUMGcVwNvuAIgELWsAo+cQdEfXrOnNNohCOBoLwGwvhM/ZBCKJ0LIG6AymeHpavTkTUkQA31lt1pSVj4CrFZIYQSQQhCjwcf0GSxYkSUTY50Ko3QtJHAFfexNEIYyQV4IYyUBH4zG43SH4s6O/e20nG1AvWGHMG4nG+mPo8PjA5GYiu3AE6vYfxrEjRwAAgWAQ++oOgPABlBblobHBAY/TCa3fhZLcHNSdbIYg6ZFl5kBCYZzoiOrPioho93nh43lo1WpYARz1RI+FRcdCr9GiJdj5Ry6JcIX8CAgC1CoVCkxWNPrckAgBx+hg0DJo64y1GzgEIwL8Ag+VCig0ZcDhc0MkBEaGAcewaO1M72rTG8FLYrxaa6HJiuaAFxFJgkHLwKxj46lgM/VGiJIYT/tRYLKgNeDHSZ8LapUKVtYQn1OUwRpAQOL9R3mcBc6QH7woQqfRwKbn0OSPns9WVg8VVHCFgwCAXM4MVyiIsBgBo9Yg28ih0ReNtbB6aFQqdIQ6Y41muPkgQpEIGLUaOUYzGnzRc9+sY8GoNXCGAgCAbKMJPj6MYESARq1GPmdBg8+FkND/ZUoqMsDhmZUrVyb9w+/KZ599hvfffx8vvvgiDh06lPDamDFjsHjxYixfvrzX7f1+PxwOB9ra2vDMM8/gww8/xM6dO5MaWzgcTihN7PF4UFRUhNl3PDqka8f7Xa3gMrLlltGD/cfaMfXii5K+drDRjSnlxfHnX7b4UFEW3Yd6ZwDTRkd/TFp8YUwttsEVEjA+x4SAIGK0jQMvisg26rB79+eY961v4G+vvoLvz/02SNgHTSQEyeuEFAxAbHdAEgG+sR68FD3GwWNHENFFs1r6Dh6GZDx1a+vcdwBS/qikmhv/Wwdh7Jiz/l5SQUvAi5whXEQhGBFwz5Y34Ha7YbH0fZs54Cuiu+++G/Pnz+8zpri4GHv37kVzc88Jaa2trcjN7TvhFcdxGD16NEaPHo3p06djzJgxePbZZ7FixYoesSzLgmWH37osg9kmtwTZiP02BvwBmZXIi02vnHlUAzYiu93e621SVyorK+F2u/Hpp59iamcN8507d8LtdmPGjBkD+kxCSMJVjxLwdzTBbC+UW4as/HvTe1j43avkliEbTX4PRpgz5JYxKKSss7qsrAzz5s3DbbfdhpqaGtTU1OC2227DVVddlTBiVlpaijfffBNA9JbsF7/4BWpqanD8+HHs3r0bS5YswcmTJ/GDH/wgVVIpFIrMpHQe0bp161BeXo6qqipUVVVh0qRJePnllxNiDh06BLc72gmm0Whw8OBBfO9738PYsWNx1VVXobW1Fdu2bcOECRNSKTXt0BmVM3TbG0aF1zWzssqZWZ7ShCc2mw2vvPJKnzFd+8r1ej02bNiQSklDBpVKJbcE2YidE5fPmyuzEnlRQTnnAF1rlqbEpgkomZYWZc+mjw27KwFqRJS0Zfv27XJLoAwS1IjSFGNGzzlTSiMjM0NuCbKSyw3dOUQDhRpRmkJvzaKjqErGFaK3ZhSZEQVlzZtKoLOz+sJJyi6wGBaVU3acGlGaotYyckuQncIRyp7Qyag1cksYNKgRpSlGy+lnrw9XYsP3H29Tdmd1toJS5VIjSlNiK/mVjNPZIbcEWYmtjFcCw66CW+zXNMIP7TSbESEMIQ3nkUhCCEIo+WJUkQ+AD57qYI6E/AgHoqvjhWAQIX90pnA4EEbAxyAYFuD3EgQiIryMCEEUoY/oEOjspBYEAR6PF4T3R1ff+/yQgkGI/iAkCeCDYQhSdNJfMMwjIkX71fyCAInn4zr8YgSScOp5V4KSCCFNq+qGIwKCaaqtP4Q6tfcnwceA04CkOydPnkRRUZHcMigUSicnTpzAiBEj+owZdkYkSRIaGxthNpuH7DKJWE6lEydOnDaPy3BF6d/BcNh/Qgi8Xi8KCgqgVvfdCzTsbs3UavVp3XeoYLFYhuxJeK5Q+ncw1Pffau1ffT7aWU2hUGSHGhGFQpEdakRpCMuyeOihh4ZlCtz+ovTvQGn7P+w6qykUytCDXhFRKBTZoUZEoVBkhxoRhUKRHWpEFApFdqgRpQkdHR1YsGABrFYrrFYrFixYAJfL1Wu8IAj4+c9/jvLycnAch4KCAixcuBCNjY2DJ/osWbt2LUpKSqDX61FRUYFt27b1Gf/RRx+hoqICer0e5513Hp566qlBUpoaBrL/GzZswJw5c5CdnQ2LxYLKykq89957g6g2xRBKWjBv3jwyceJEUl1dTaqrq8nEiRPJVVdd1Wu8y+Uis2fPJuvXrycHDx4kO3bsINOmTSMVFRWDqPrM+fvf/04YhiHPPPMMqaurI/fccw/hOI4cP348afzXX39NjEYjueeee0hdXR155plnCMMw5I033hhk5eeGge7/PffcQ37729+STz/9lBw+fJisWLGCMAxDdu/ePcjKUwM1ojSgrq6OACA1NTXxth07dhAA5ODBg/1+n08//ZQA6PVkTiemTp1K7rzzzoS20tJSsnz58qTxDzzwACktLU1ou+OOO8j06dNTpjGVDHT/kzF+/HiyatWqcy1NFuitWRqwY8cOWK1WTJs2Ld42ffp0WK1WVFdX9/t93G43VCoVMjIyUqDy3MHzPHbt2oWqqqqE9qqqql73d8eOHT3i586di88//xyCMLRSZZzJ/ndHkiR4vV7YbLZUSBx0qBGlAU1NTcjJ6Vm1IycnB01NTf16j1AohOXLl+Omm25K+0WSbW1tEEURubm5Ce25ubm97m9TU1PS+Egkgra2tpRpTQVnsv/defTRR+H3+3H99denQuKgQ40ohaxcuRIqlarPx+effw4geWVXQki/UpkIgoD58+dDkiSsXbv2nO9Hqui+b6fb32TxydqHCgPd/xh/+9vfsHLlSqxfvz7pD9hQZNilAUkn7r77bsyfP7/PmOLiYuzduxfNzc09Xmttbe3xq9kdQRBw/fXX4+jRo/jwww/T/moIAOx2OzQaTY9f/5aWll73Ny8vL2m8VqtFVlZWyrSmgjPZ/xjr16/H4sWL8frrr2P27NmplDm4yNtFRSHkVGf1zp074201NTWn7azmeZ5ce+21ZMKECaSlpWUwpJ4zpk6dSn784x8ntJWVlfXZWV1WVpbQdueddw7pzuqB7D8hhLz66qtEr9eTN998M8XqBh9qRGnCvHnzyKRJk8iOHTvIjh07SHl5eY/h+3HjxpENGzYQQggRBIFcffXVZMSIEaS2tpY4HI74IxwOy7ELAyI2fP3ss8+Suro6cu+99xKO48ixY8cIIYQsX76cLFiwIB4fG76/7777SF1dHXn22WeHxfB9f/f/1VdfJVqtljzxxBMJx9rlcsm1C+cUakRpQnt7O/nhD39IzGYzMZvN5Ic//CHp6OhIiAFAnn/+eUIIIUePHiUAkj62bNky6PrPhCeeeIKMGjWK6HQ6ctFFF5GPPvoo/tott9xCZs2alRC/detWMnnyZKLT6UhxcTF58sknB1nxuWUg+z9r1qykx/qWW24ZfOEpgKYBoVAoskNHzSgUiuxQI6JQKLJDjYhCocgONSIKhSI71IgoFIrsUCOiUCiyQ42IQqHIDjUiCoUiO9SIKGcMIQS33347bDYbVCoVamtr5ZZEGaLQmdWUM+bf//43rrnmGmzduhXnnXce7HY7tNqzS+iwaNEiuFwu/POf/zw3IilDApoGhHLGHDlyBPn5+ZgxY4bcUnogiiJUKhXUanrRPxSgR4lyRixatAg/+clPUF9fD5VKheLiYhBC8Lvf/Q7nnXceDAYDLrjgArzxxhvxbURRxOLFi1FSUgKDwYBx48bh8ccfj7++cuVKvPjii3jrrbfiieO2bt2KrVu3QqVSJVQ1qa2thUqlwrFjxwAAL7zwAjIyMvDuu+9i/PjxYFkWx48fB8/zeOCBB1BYWAiO4zBt2jRs3bp1kL4lSn+hV0SUM+Lxxx/H+eefj6effhqfffYZNBoN/ud//gcbNmzAk08+iTFjxuDjjz/GzTffjOzsbMyaNQuSJGHEiBF47bXXYLfbUV1djdtvvx35+fm4/vrrcf/99+PAgQPweDx4/vnnAQA2m63feZwDgQBWr16Nv/71r8jKykJOTg5+9KMf4dixY/j73/+OgoICvPnmm5g3bx727duHMWPGpPIrogwEOZf+U4Y2f/jDH8ioUaMIIYT4fD6i1+tJdXV1QszixYvJjTfe2Ot7LF26lHzve9+LP7/lllvINddckxCzZcsWAiAhLcqePXsIAHL06FFCCCHPP/88AUBqa2vjMV999RVRqVSkoaEh4f0uu+wysmLFigHsKSXV0Csiyjmhrq4OoVAIc+bMSWjneR6TJ0+OP3/qqafw17/+FcePH0cwGATP87jwwgvPiQadTodJkybFn+/evRuEEIwdOzYhLhwOD7n0ssMdakSUc4IkSQCAf/3rXygsLEx4jWVZAMBrr72G++67D48++igqKythNpvxyCOPYOfOnX2+d6zDmXQZ4E1WQshgMCQkn5ckCRqNBrt27YJGo0mINZlMA9g7SqqhRkQ5J8Q6iOvr6zFr1qykMdu2bcOMGTOwdOnSeNuRI0cSYnQ6HURRTGjLzs4GADgcDmRmZgJAv+YsTZ48GaIooqWlBTNnzhzI7lAGGWpElHOC2WzG/fffj/vuuw+SJOHSSy+Fx+NBdXU1TCYTbrnlFowePRovvfQS3nvvPZSUlODll1/GZ599hpKSkvj7FBcX47333sOhQ4eQlZUFq9WK0aNHo6ioCCtXrsSvfvUrfPnll3j00UdPq2ns2LH44Q9/iIULF+LRRx/F5MmT0dbWhg8//BDl5eW44oorUvmVUAaC3J1UlKFL185qQgiRJIk8/vjjZNy4cYRhGJKdnU3mzp0bz8UcCoXIokWLiNVqJRkZGeTHP/4xWb58Obngggvi79HS0kLmzJlDTCZTQv7t7du3k/LycqLX68nMmTPJ66+/3qOz2mq19tDI8zz53//9X1JcXEwYhiF5eXnkuuuuI3v37k3Rt0I5E+jMagqFIjt0QiOFQpEdakQUCkV2qBFRKBTZoUZEoVBkhxoRhUKRHWpEFApFdqgRUSgU2aFGRKFQZIcaEYVCkR1qRBQKRXaoEVEoFNn5/3W+An9TZOfoAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 300x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import torch\n",
    "from matplotlib import pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "def plot_v2(x_tr, y_tr, model=None):\n",
    "    def generate_heatmap_plane(x, m=150):\n",
    "        x = x.data.numpy()\n",
    "        d1, d2 = np.meshgrid(\n",
    "            np.linspace(-2, 2, m),\n",
    "            np.linspace(-2, 2, m))\n",
    "        heatmap_plane = np.stack((d1.flatten(), d2.flatten()), axis=1)\n",
    "        # Below, we compute the distance of each point to the training\n",
    "        # datapoints. If the distance is less than 1e-3, that point\n",
    "        # uses the noise features of the closest training point.\n",
    "        # Otherwise a random but constant noise is added.\n",
    "        dists = ((heatmap_plane[:, 0:1] - x[:, 0:1].T) ** 2 +\n",
    "                 (heatmap_plane[:, 1:2] - x[:, 1:2].T) ** 2)\n",
    "        noise_dims = x[np.argmin(dists, 1)][:, 2:]\n",
    "        noise_dims[dists.min(1) > 0.001] = np.random.randn(\n",
    "            1, noise_dims.shape[1]) * 1.0\n",
    "        return np.concatenate([heatmap_plane, noise_dims], 1)\n",
    "    plt.figure(figsize=(3, 3))\n",
    "    cm = plt.cm.RdBu.copy()\n",
    "    cm.set_under(\"#C82506\")\n",
    "    cm.set_over(\"#0365C0\")\n",
    "    if model is not None:\n",
    "        heatmap_plane = [generate_heatmap_plane(x_tr) for i in range(5)]\n",
    "        heatmap_x = heatmap_plane[0][:, 0].reshape(150, 150)\n",
    "        heatmap_y = heatmap_plane[0][:, 1].reshape(150, 150)\n",
    "        y_hat = [model(torch.FloatTensor(hp)).data.cpu().numpy()[None]\n",
    "                 for hp in heatmap_plane]\n",
    "        y_hat = np.concatenate(y_hat).mean(0)\n",
    "#         if y_hat.shape[1] == 2:\n",
    "#             y_hat = y_hat[:, 1:2] - y_hat[:, 0:1]\n",
    "        heatmap_preds = 1.0 / (1.0 + np.exp(-y_hat))\n",
    "        heatmap_preds = heatmap_preds.reshape(150, 150)\n",
    "        plt.contourf(\n",
    "            heatmap_x,\n",
    "            heatmap_y,\n",
    "            heatmap_preds,\n",
    "            np.linspace(0, 1, 20),\n",
    "            cmap=cm,\n",
    "            alpha=0.75,\n",
    "            vmin=0,\n",
    "            vmax=1,\n",
    "            extend=\"both\")\n",
    "        \n",
    "        plt.contour(\n",
    "            heatmap_x,\n",
    "            heatmap_y,\n",
    "            heatmap_preds,\n",
    "            [0.5],\n",
    "            antialiased=True,\n",
    "            linewidths=1.0,\n",
    "            colors=\"k\")\n",
    "        \n",
    "    plt.scatter(\n",
    "        x_tr[:, 0],\n",
    "        x_tr[:, 1],\n",
    "        c=(y_tr > 0).int() - (y_tr <= 0).int(),\n",
    "        cmap=cm,\n",
    "        edgecolors='none',\n",
    "        s=20,\n",
    "        alpha=0.25)\n",
    "    \n",
    "    plt.axhline(\n",
    "        y=0,\n",
    "        ls=\"--\",\n",
    "        lw=0.7,\n",
    "        color=\"k\",\n",
    "        alpha=0.5)\n",
    "    \n",
    "    plt.axvline(\n",
    "        x=0,\n",
    "        ls=\"--\",\n",
    "        lw=0.7,\n",
    "        color=\"k\", \n",
    "        alpha=0.5)\n",
    "    \n",
    "    plt.grid(\n",
    "        color=\"k\",\n",
    "        linestyle=\"--\",\n",
    "        linewidth=0.5,\n",
    "        alpha=0.25)\n",
    "    \n",
    "    plt.xlim(-0.35, +0.35)\n",
    "    plt.ylim(-0.35, +0.35)\n",
    "    return plt\n",
    "def problem_1(num_samples=400, num_dimensions=1200, train=True):\n",
    "    p = 0.98 if train else 0.1\n",
    "    y = torch.zeros(num_samples, 1).bernoulli_(0.5)\n",
    "    x1 = (torch.rand(num_samples, 1) * 0.2 - 1) * (2 * y - 1)\n",
    "    x2 = torch.zeros(num_samples, 1)\n",
    "    noise = torch.randn(num_samples, num_dimensions - 2) * 1\n",
    "    \n",
    "    print (torch.max(x1[x1<0]))\n",
    "    print (torch.min(x1[x1>0]))\n",
    "    x = torch.cat((x1 * 1, x2 * 1, noise), -1)\n",
    "    return x/5 , y\n",
    "if __name__ == \"__main__\":\n",
    "    x, y = problem_1(num_dimensions=2)\n",
    "    model = torch.nn.Linear(x.size(1), 1, bias=True)\n",
    "    optimizer = torch.optim.Adam(model.parameters(), lr=1e-2)\n",
    "    loss = torch.nn.BCEWithLogitsLoss()\n",
    "    for iteration in range(10000):\n",
    "        optimizer.zero_grad()\n",
    "        (loss(model(x), y)).backward()\n",
    "        optimizer.step()\n",
    "    for name, param in model.named_parameters():\n",
    "        if param.requires_grad:\n",
    "            print (name, param.data)\n",
    "    plot_v2(x, y, model)\n",
    "    plt.title(\"BCE: {:.3f}, ACC: {:.3f}\".format(\n",
    "        loss(model(x), y).item(), model(x).gt(0).eq(y).float().mean().item()))\n",
    "    plt.tight_layout()\n",
    "    plt.xlabel(\"feature\")\n",
    "    plt.savefig(\"/Users/kartikahuja/Desktop/representation_balance/Plots_Fig1/Uniform_balance_class.pdf\")\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2eec233e",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> figures/.ipynb_checkpoints/Figure1_plots_groups_jmtd-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 107,
   "id": "9ae1d5dd",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/xv/p6drvz2d3yx65ss0h3gbt72c0000gn/T/ipykernel_11686/2637642283.py:35: RuntimeWarning: overflow encountered in exp\n",
      "  heatmap_preds = 1.0 / (1.0 + np.exp(-y_hat))\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 300x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import torch\n",
    "from matplotlib import pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "def plot_v2(x_tr, y_tr, model=None):\n",
    "    def generate_heatmap_plane(x, m=150):\n",
    "        x = x.data.numpy()\n",
    "        d1, d2 = np.meshgrid(\n",
    "            np.linspace(-2, 2, m),\n",
    "            np.linspace(-2, 2, m))\n",
    "        heatmap_plane = np.stack((d1.flatten(), d2.flatten()), axis=1)\n",
    "        # Below, we compute the distance of each point to the training\n",
    "        # datapoints. If the distance is less than 1e-3, that point\n",
    "        # uses the noise features of the closest training point.\n",
    "        # Otherwise a random but constant noise is added.\n",
    "        dists = ((heatmap_plane[:, 0:1] - x[:, 0:1].T) ** 2 +\n",
    "                 (heatmap_plane[:, 1:2] - x[:, 1:2].T) ** 2)\n",
    "        noise_dims = x[np.argmin(dists, 1)][:, 2:]\n",
    "        noise_dims[dists.min(1) > 0.001] = np.random.randn(\n",
    "            1, noise_dims.shape[1]) * 1.0\n",
    "        return np.concatenate([heatmap_plane, noise_dims], 1)\n",
    "    plt.figure(figsize=(3, 3))\n",
    "    cm = plt.cm.RdBu.copy()\n",
    "    cm.set_under(\"#C82506\")\n",
    "    cm.set_over(\"#0365C0\")\n",
    "    if model is not None:\n",
    "        heatmap_plane = [generate_heatmap_plane(x_tr) for i in range(5)]\n",
    "        heatmap_x = heatmap_plane[0][:, 0].reshape(150, 150)\n",
    "        heatmap_y = heatmap_plane[0][:, 1].reshape(150, 150)\n",
    "        y_hat = [model(torch.FloatTensor(hp)).data.cpu().numpy()[None]\n",
    "                 for hp in heatmap_plane]\n",
    "        y_hat = np.concatenate(y_hat).mean(0)\n",
    "        if y_hat.shape[1] == 2:\n",
    "            y_hat = y_hat[:, 1:2] - y_hat[:, 0:1]\n",
    "        heatmap_preds = 1.0 / (1.0 + np.exp(-y_hat))\n",
    "        heatmap_preds = heatmap_preds.reshape(150, 150)\n",
    "        plt.contourf(\n",
    "            heatmap_x,\n",
    "            heatmap_y,\n",
    "            heatmap_preds,\n",
    "            np.linspace(0, 1, 20),\n",
    "            cmap=cm,\n",
    "            alpha=0.75,\n",
    "            vmin=0,\n",
    "            vmax=1,\n",
    "            extend=\"both\")\n",
    "        \n",
    "        plt.contour(\n",
    "            heatmap_x,\n",
    "            heatmap_y,\n",
    "            heatmap_preds,\n",
    "            [0.5],\n",
    "            antialiased=True,\n",
    "            linewidths=1.0,\n",
    "            colors=\"k\")\n",
    "        \n",
    "    plt.scatter(\n",
    "        x_tr[:, 0],\n",
    "        x_tr[:, 1],\n",
    "        c=(y_tr > 0).int() - (y_tr <= 0).int(),\n",
    "        cmap=cm,\n",
    "        edgecolors='none',\n",
    "        s=20,\n",
    "        alpha=0.25)\n",
    "    \n",
    "    plt.axhline(\n",
    "        y=0,\n",
    "        ls=\"--\",\n",
    "        lw=0.7,\n",
    "        color=\"k\",\n",
    "        alpha=0.5)\n",
    "    \n",
    "    plt.axvline(\n",
    "        x=0,\n",
    "        ls=\"--\",\n",
    "        lw=0.7,\n",
    "        color=\"k\", \n",
    "        alpha=0.5)\n",
    "    \n",
    "    plt.grid(\n",
    "        color=\"k\",\n",
    "        linestyle=\"--\",\n",
    "        linewidth=0.5,\n",
    "        alpha=0.25)\n",
    "    \n",
    "    plt.xlim(-0.5, +0.5)\n",
    "    plt.ylim(-0.5, +0.5)\n",
    "    return plt\n",
    "def problem_1(num_samples=5000, num_dimensions=1200, train=True):\n",
    "    p = 0.98 if train else 0.1\n",
    "    y = torch.zeros(num_samples, 1).bernoulli_(0.5)\n",
    "    x1 = (torch.randn(num_samples, 1) * 0.2 - 1) * (2 * y - 1)\n",
    "    x2 = (torch.randn(num_samples, 1) * 0.2 - 1) * (2 * y - 1)\n",
    "    x2[torch.randperm(len(x2))[:int((1 - p) * len(x2))]] *= -1\n",
    "    noise = torch.randn(num_samples, num_dimensions - 2) * 1\n",
    "    x = torch.cat((x1 * 1, x2 * 1, noise), -1)\n",
    "    return x/5 , y\n",
    "if __name__ == \"__main__\":\n",
    "    x, y = problem_1(num_dimensions=2)\n",
    "    model = torch.nn.Linear(x.size(1), 1, bias=False)\n",
    "    optimizer = torch.optim.Adam(model.parameters(), lr=1e-2)\n",
    "    loss = torch.nn.BCEWithLogitsLoss()\n",
    "    for iteration in range(50000):\n",
    "        optimizer.zero_grad()\n",
    "        (loss(model(x), y)).backward()\n",
    "        optimizer.step()\n",
    "    \n",
    "    plot_v2(x, y, model)\n",
    "    plt.xlabel(\"invariant feature\")\n",
    "    plt.ylabel(\"spurious feature\")\n",
    "    plt.title(\"BCE: {:.3f}, ACC: {:.3f}\".format(\n",
    "        loss(model(x), y).item(), model(x).gt(0).eq(y).float().mean().item()))\n",
    "    plt.tight_layout()\n",
    "    plt.savefig(\"/Users/kartikahuja/Desktop/representation_balance/Plots_Fig1/Gaussian_imbalance_group.pdf\")\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 117,
   "id": "93bafffe",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/xv/p6drvz2d3yx65ss0h3gbt72c0000gn/T/ipykernel_11686/2447069100.py:35: RuntimeWarning: overflow encountered in exp\n",
      "  heatmap_preds = 1.0 / (1.0 + np.exp(-y_hat))\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAATEAAAEiCAYAAACRJ+VdAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8qNh9FAAAACXBIWXMAAA9hAAAPYQGoP6dpAAB9c0lEQVR4nO2dd5xcZbn4v6efaduym97ooZcgJiodAihSLMBFAwgi/IQLyLXA9SKJVwG9FpQrYAMuRUQUFBCRiAmCCYo0QToEAmTTt0w7/f398c5OdrK7yU4yu5vZPV8++yHzznvOed5zZp553+d9iiKEEMTExMTUKepICxATExOzLcRKLCYmpq6JlVhMTExdEyuxmJiYuiZWYjExMXVNrMRiYmLqmliJxcTE1DWxEouJialrYiUWExNT18RKbBu55ZZbUBSl4q+trY3DDjuMBx54oN9j3nzzTS688EJ23XVXEokEyWSSPffck//6r//ivffeK/c766yz+py799+2cN111zFr1iwsy2KHHXZg4cKF+L4/qGN932fhwoXMnDkTy7KYNWsW11133YBj/djHPkZTUxPpdJqjjz6ap59+ut++v/zlL9lvv/2wbZvJkydzySWXkMvltnqMvTnggANQFIXvfOc7m+13//3389GPfpQJEyZgmiYtLS0ceeSR3HHHHX3uT3d3N9/85jc58MADaWhowLIsZs6cydlnnz3gGLdENpvly1/+MvPmzaOtrQ1FUViwYEFV51izZg1nnXUWra2tJJNJ5s6dyyOPPNJv3z/96U/MnTuXZDJJa2srZ511FmvWrOnTr5pnPuyImG3i5ptvFoC4+eabxbJly8TSpUvFPffcI4444ggBiPvuu6+i//333y9SqZSYMWOG+J//+R/xpz/9STzyyCPi2muvFfvss4/Yb7/9yn3PPPNMkUgkxLJly/r921q+8Y1vCEVRxOWXXy4WL14svv3tbwvTNMW55547qOM/+9nPCsuyxLe//W2xePFicdlllwlFUcQ3v/nNin5r1qwRkydPFnvuuaf4zW9+I37/+9+LD33oQyKTyYiXX365ou/tt98uAPHZz35W/PnPfxY33nijaGxsFEcfffRWj7OHZ555RgACELNmzeq3TxRF4qyzzhKA+PCHPyxuv/128eijj4r77rtPfOELXxANDQ3i2muvLfd//fXXxY477ijS6bT44he/KB544AGxZMkSccstt4gPf/jDAhCdnZ1Vy7p8+XLR2NgoDjnkEPHZz35WAOLKK68c9PGO44i99tpLTJ06Vdx+++3i4YcfFieeeKLQdV0sWbKkou+SJUuEruvixBNPFA8//LC4/fbbxZQpU8Ree+0lHMep6DvYZz4SxEpsG+lRYk8++WRFe6FQEJZliX/7t38rt7355psilUqJ/fffv98PeBRF4je/+U359ZlnnilSqVRN5V23bp2wbVt87nOfq2j/5je/KRRFEf/61782e/wLL7wgFEURV111VUX7ueeeKxKJhFi/fn257Utf+pIwDEO89dZb5bauri7R2toqTjnllHJbEARi0qRJYt68eRXnvOOOOwQgHnzwwarH2ZsLLrhAAOIjH/mIAMRf//rXPn2+9a1vCUAsXLiw33O0t7eLxx57rCzv3nvvLRoaGsTzzz/fb/8HH3xQ5PP5qmWNokhEUSSEEGLt2rVVK7Ef/ehHAhBLly4tt/m+L/bYYw9x0EEHVfR93/veJ/bYYw/h+3657a9//asAxPXXX19uq+aZjwSxEttGBlJiURSJTCYjzjjjjHLbhRdeKIBBz6KGQon1zHg2lWHlypUC2OIv6ze+8Q0BiPb29or2pUuXCkDccccd5badd95ZHHPMMX3O8bnPfU4kEonyl+fxxx8XgLjzzjsr+nmeJ9Lp9KBniP1RLBZFc3OzmD17tnj11VcFIM4555w+12lpaRGzZs0qK5DN8etf/1oA4uqrr95quQbD1iixo446Suy222592q+66ioBiHfffVcIIcS777474Bh23XXXihlwNc98JIhtYjUiDEOCIMD3fd59910uueQS8vk8p59+ernPww8/zIQJE5gzZ05V5w6CoM9fFEUVfQ477LBB2cleeOEFAPbee++K9kmTJtHa2lp+f3PHt7W1MXHixIr2ffbZp+L8xWKRN954o9y+ad9iscibb75ZccymfQ3DYNasWVuUaXPcc889dHR0cPbZZ7PLLrvwoQ99iLvuuqvC1vaPf/yDDRs2cOKJJw7qHj788MMAnHTSSYOWQ1EUDjvssGrFr5oXXnhhwHsO8K9//avcr3f7pn173/PBPvORIlZiNWLOnDkYhoFpmkybNo0f//jH/O///i/HHHNMuc+KFSvYYYcdqjpvPp/HMIw+f/Pmzavop2kamqZt8Xzr16/HsixSqVSf91paWli/fv0Wj29paenTnkqlME2zfHxHRwdCiH779rT19O35/0B9tyTT5vj5z3+ObdvlH5NzzjmHXC7Hr371q3KfFStWAAz62VTbHwb/fLaVgZ7PttzzwT7zkUIf0auPIm699VZ23313ANatW8e9997LBRdcQBiGXHjhhVt93kQiwV/+8pc+7Q0NDRWvB9p96o/NzTYGMxOp5vha9N3andjly5ezePFi/u3f/o2mpiYAPvnJT3LRRRdx0003cfbZZ2/VebeGIAiG7VpDcc+39TMzlMRKrEbsvvvuHHjggeXXxx57LG+//TZf/vKX+fSnP01TUxPTp09n+fLlVZ1XVdWK824r48aNw3EcCoUCyWSy4r0NGzYwe/bsLR7/7LPP9mnP5/N4nlf+xW5ubkZRlH5/pTds2ABsnAWMGzcOkL/4EyZM6NO3v1nAYLjpppsQQvCJT3yCzs7OcvsJJ5zAHXfcwcsvv8ysWbOYPn06wKCfTe/+s2bN2irZhopx48ZVfc/769v7ng/2mY8U8XJyCOmx/bz66qsAHHPMMaxevZonnnhixGTqsYU9//zzFe2rVq1i3bp17LXXXls8fu3ataxataqived8PccnEgl23nnnPtfp6ZtIJNhxxx03K1MQBLz88stblKk/oijilltuAeBjH/sYzc3N5b877rgDkEoO4MADD6SlpYXf/e53iEEkOu4xEfz2t7+tWq6hZu+99x7wnsPG59Pz/4H69r7ng33mI8aIbiuMAgbanRRCiKOPPloA4s033xRCDM7F4p577im/HordyfXr1wvbtsX5559f0X711VdX5WJxzTXXVLSfd955fbbbv/zlLwvTNMWKFSvKbd3d3aKtrU2ceuqp5bYeF4tjjz224px33nmnAMQf/vCHqsf54IMPCkBccMEFYvHixX3+9txzTzFhwoTyDumWXCxWr14tHn/88bK8W3KxeOihh7bKxaI3W7M7ef311wtAPPHEE+U23/fFnnvuKd7//vdX9D3ooIPEXnvtJYIgKLctW7ZMAOKGG24ot1XzzEeCWIltI5s6uy5btkw88MAD4uyzzxaAOPnkkyv633///SKZTIqZM2eK73znO+KRRx4RjzzyiLjuuuvE/vvvX5Wza2+HxCOOOEJomjYomXucXf/zP/9TLFmyRPzP//yPsCyrjyvD//3f/wlN08T//d//VbT3OD7+z//8j1iyZIn4z//8zwGdXSdNmiT23ntvce+994oHH3xQHHLIISKTyYiXXnqpou9tt90mAPG5z31OLF68WPzkJz8RTU1N/Tq7AuLQQw/d7Bg//vGPC13XxXvvvdfv+z/84Q8FIH77298KISqdXT/ykY+IO+64Q/zlL38R999/v/jSl74kGhsbB3R2/dKXviQefPBB8eijj4pbb71VnHDCCUJRlIofKk3TxBFHHLFZmXt48MEHxd133y1uuukmAYhPfvKT4u677xZ33313hWI8++yzhaZpFX54juOIPffcU0ybNk3ccccdYtGiReLkk0/u19l18eLFQtd1cfLJJ4tFixaJO+64Q0ybNm2zzq5beuYjQazEtpEeJdb7r7GxUey3337ie9/7Xp8PgxBCvPHGG+Lzn/+82HnnnYVlWSKRSIg99thDXHrppWL58uXlfmeeeWafc/f+e+2118p9Dz30UFHNxPoHP/iB2HXXXYVpmmL69OniyiuvFJ7n9Tu2m2++uaLd8zxx5ZVXiunTpwvTNMWuu+4qfvjDH/Z7nddff12cdNJJoqGhQSSTSXHkkUeKp556qt++v/jFL8Q+++wjTNMUEydOFBdddJHIZrMVfbLZrADEaaedNuDY1q5dK0zTFCeddNKAfTo6OkQikRAf/ehHK9p/97vfiY985COira1N6LoumpubxeGHHy5uvPFG4bpuRd/Ozk7x3//93+KAAw4Q6XRaGIYhpk+fLj796U/3cagdjOLtYcaMGQM+8/4+H73bhBBi1apV4owzzhAtLS3Ctm0xZ84csWjRon6v9fDDD4s5c+YI27ZFS0uLOOOMM8Tq1av79KvmmQ83ihBxtaOY+uHBBx/k+OOP57nnnuvj6xYzNokN+zF1xeLFiznttNNiBRZTJp6JxcTE1DXxTCwmJqauiZVYTExMXRMrsZiYmLomVmIxMTF1TRw7uQWiKGLlypVkMpkRD3SNiaknhBBks1kmT56Mqg7dfClWYltg5cqVTJs2baTFiImpW9555x2mTp06ZOePldgWyGQyABz2mW+im/YIS1MbfLeAYSW33HE74OUVGzBaZ7DH/jOZ2pbi6FltfPnfPsxRhx3K1WcdT/aZv/HwomU0v9zNyik7jbS420zBd0ka1kiLUROcwOcrj/2u/B0aKmIltgV6lpC6aWNYiRGWpjZEYVA3Y1ENG9VMYCRSmMk0yXSGxsYmPM+jIZ1CSVjs3tpMt5YnoRsjLe4240fhqBhHb4baDBMb9scgXqF7pEXYahRFwUwkyeZyYJhYEybwk3+8ONJi1Yxu1xlpEeqOWInF1B2pVJpcNjvSYsRsJ8RKbAySbpk00iJsE6l0Ws7ESrQkR4cNCWByumHLnWIqiJXYGKTQvW6kRdgmkulMRbWiyem+RU/qlbWF/EiLUHfESmwMEgX+SIuwTSRTKfKFAqJhPAB7TRjZHO+1xI/CkRah7oiV2BhEq/Mt/GQqRT5fKL/+/atvj6A0tcXSYoeBaomV2BjESjWOtAhVkTBlvUZdVXhzg6zSlM9vXHZpQ+gNPtw02fXh+rI9MXqefsygKXSuGWkRqubd9za6hSSTaXK5XLkyUWfRHSmxas7qfLzrWi2xEoupO5KpFEIIHEcqr8mZ+og+iBkaYiU2Bqm35eSmJEpFf3MFaRf7xJ47j6Q4NaWpTiIptidiJTYGqfeM5ImkdKkoFIsAPPDqW5ijxM1CUN/PZiSIldgYpJ7DjgDshJyt5AtSib25QY7HePW1EZOpVnTFYUdVEyuxmLqjM5S7lcVi/IWPqUMldv3117PDDjtg2zazZ8/mscceG9Rxf/3rX9F1nf32229oBawDUs0TR1qErUZVFOyEtIn1zMRmNo+eUJ2JqdEzluGirpTYXXfdxSWXXMJXv/pVnnnmGQ4++GCOO+44VqxYsdnjurq6OOOMMzjyyCOHSdLtm2J2w0iLsE1YPcvJojTsHzZz8kiKU1M2OHHYUbXUlRL73ve+xznnnMNnP/tZdt99d6699lqmTZvGDTfcsNnjzjvvPE4//XTmzp07TJJu30SBN9IibBNWySG0WHKxeLy9vmNBe+OFcdhRtdSNEvM8j6eeeop58+ZVtM+bN4+lS5cOeNzNN9/MG2+8wZVXXjnUItYNap0n3esx7BdKNrG3O7ppnGCOpEg1w9S0kRah7qibQK1169YRhiETJkyoaJ8wYQKrVq3q95jXXnuNyy67jMceewxdH9xQXdfFdTd6gHd31/dOXn8kMuNGWoSqsXSNV97rYteJGXTDRFEUHMdBMdtobatvv7fetNijw1VkOKkbJdbDpqluhRD9pr8Nw5DTTz+dhQsXsuuuuw76/FdffTULFy7s057b0I5uWKRbJlHoXkcU+GiGhZVqLIfxWKlGhBBlF4ZU80SK2Q1EgYeqGyQy48h3SIVrJhtQFAU33wVAsmk8br6L0HdRdYNkQyu5De2lvhlUVcfJdZT6tuEVsgSeg6LppJrGk1u/EgAjkUbTTZyS3SvR2Irv5AncIoqqkm6ZxJrl/yTVNB7DTqGbNsXu9bJvwzgCz8F38qAoZMZNJru+HUSEbiUw7BTFLrl0szMthL4r+wKZ1inkNqxCRCG6lcBMpCl0ri31bSYKfLyiTJ+THjeJQudaojBAM22sZMPGe5huQkRR+R6KyMDtWkWeLAZNBP543nptOZZts3ZDJ13mnry2aj2vp0MCEbG2kMMNA0xNY5ydoj0vz9Ng2WiKQocjNwMmJDN0eUWcIMBQVdqSGVbm5LPImBaGqrHBkTa38ck0Wc+lGPhoqsqkVAPvZjvlWAwTU9PLfduSafK+S8H3URWFyelGVua6iIQgZZgkdIN1RXnPWhMpioFP3vdQFJiSbuL5dStpS6RJGgYpw2JtQd6zFjuJF4XkPPkDOyXdyOpCliCKSOgGGdNiTalvs50kjEK6S30npxtYW8jjRyG2rtNoJcrhTU1WAoEou3ZMTDWwwcnjhSGmptFip1hVuoeNlo2CQqdbuoepDJ1OETcMMFSNtmSKlbmN99sPg36/Y7VGEXXi+eh5HslkkrvvvpuTTz653H7xxRfz7LPP8uijj1b07+zspLm5Ga3X9DyKIoQQaJrGww8/zBFHHNHnOv3NxKZNm8ZR5323bvLSb4nsuvfItE4ZaTEGxb/eWk/DlJ1onNBKY2uCj86eyszmBKd/YE++8O+f5/KTD2bZXXdiP/8u/3q+A3/XXUZa5G3i3WwnUzNNIy1GTSgGPhcv/jVdXV00NAzdrmvdzMRM02T27NksWrSoQoktWrSIE088sU//hoYGnn/++Yq266+/nj//+c/8+te/Zocdduj3OpZlYVn1napmS5jJ+t/GtxMJCiUXi5WdWXYcYXlqRaM1OipqDSd1o8QALr30UubPn8+BBx7I3Llz+clPfsKKFSs4//zzAbj88st57733uPXWW1FVlb322qvi+PHjx2Pbdp/2scZoKAJs2TZOaQn0xOvvsqM1tGXBhguF+n82w01dKbFTTz2V9evX8/Wvf5329nb22msvHnzwQWbMmAFAe3v7Fn3GYsDNd2Em0iMtRtWYmsqLK7uZ2ZzAsu2yx37WdWGUKLFOt0jaHN0rgVpTV0oM4POf/zyf//zn+33vlltu2eyxCxYsYMGCBbUXKmbYse0EjhOHHcXUkZ9YTO1INo0faRG2GdOyykrsknlzRlia2jEhNTpmlMNJrMTGID1uHfWMbScolpTY66vrO4yqN10l94WYwRMrsTFI6NdvOueePPuWZeGWlNgDz706wlLVDicYHt+q0USsxMYg9R52BGDaNk7Jn08fRYVCDDUOO6qW0fP0YwZNsqF1pEXYZqxeNrGm1OjxrWpLxmFH1RIrsTFITzhTPWNadjmyYp8pE7bQu37oCduJGTyxEoupS+RMTCqxxuTomYnFVE+sxMYgZrK+t/FVRcFBK3vsP/zCGyMsUe1oiB1dqyZWYmMQVa07H+c+GKaF68rkjpo2ekJ1NFWr+2pUw02sxMYgPSl96hnDNPFKNrHu7bgCuBBiUEpJRBH5rixvv7eS7vWd5LtzhLG7xaCo/5/kmDGJYZg4npyJzZ4xGTq2r5TbQgjcgoPveSBAN3SsVAK1H3eQMAjJbujCLcr+Tr6IGYaIMCLVmEFRR89McyiIZ2JjkGRT20iLsM2Yll12dv3o/oNPejlcuAUH35UKDCDwA5z8Rm98EUU4+QK5zm46127AKaUVGmfInHW+4xFFEYHvD7vs9UasxMYghWwXuXyBru4cuXyRsA6LUximSRAERFHENb9/fMivJ6IIz3Fx8kV8z9/iEtH3+iqf0A/wHJdirsCGNesp5gqISBB4PoHrEwYB+VAeJ5BJPGO2TLycHCMEQYjn+4RRROeGDaTGyV2wMIoIgoCGTKrfpc72imHKwiBOqhXHD2AIk+5GUUShO48oKRXf9dBNg0Q6We4joojAD1AUBc3o/2sV+D5RLgIh8BwXBYUoEiiqiqqrhEGIo2y0g6mqij7AuWI2Et+hMUCuUKSzK0sUCYIgwC26GK6HaUlFEAmB5wfY1vZXMWjPmeN4p58VlW5IWT3PRxtim5HnuGUF1kPg+YR+gGbo+J6Pky8QhREC0HUdTdMqDPNCCMIgQlFVch3d5eWjbhpkmhsRkfwqapGcFZu2RbIhhVJHPywjRazERjm+H9DR0U0kBEEQUigWCbDp7M7RkElhWbJy0Pa8dFm1/BUaJ1SGSvXMxFzP49DdZsJ72SG7fhT0XW4LIX8QVF2jmMvjFhyiUN5DT1VINqTQTQPf9aQSRC4nc11ZKC1FhQDf9fGKDolMCkVRaDQNdEPHtK1RkYF3OIiV2CgkCEOKRZcwDHFcDz+QyxzP91FUlaBrDYE+Ec8PUDUVU9fR9f4Dj4MwJAwjdE2tKLoihCCKBKqqDPmXLWnqdK3eWCA3iATjeymxaS2NQ6rEVE0jLCkyIQS+6xH4AVEY4TtehQIDEJGgmC3SNnUCURhh2AJVUckFOXzXQ9PlMjHw5UzN93wabYtEKsl7+S6m1mHW3ZEkVmKjjCiKyOUKRKVf+zAM8f2gbO9SFQVNVVAUQECh4IBtkc8X8YyAZNJGVRSEEHRn8+QLDgKBoWukkglSyQRFx8VxPVk5SlVJJGzMYbbdlJeTvs/vnn6ZU42h++KbtkXg+4hoowLTdA1N1wgCueto2pt42gshbWBhiKrIe2+aBooCURih6TqGaaIZGoZpkMzEgd9bS6zERhmeH5QVGICm6+i6jl+yzyiKgpnI0NyQIQhDNFXHtEwEUiFQgHQqQb5QpLM7Vz5PEISEkQABbq9t/zCKyOeL6A3DuzFQXk76AVEyCUPoiaBqKsmGNIHr4zkepm2ilYoxa5pWXo6rqkoUhggh0JMJ2KToh2lZ2MkEvudjGAaqpqKoKonUxg2COL9+9cRKbJSx6da/oWskbBMj1PD9ACEE6aYmLNskyBexNjHm+76PEDa5vNP7pNJ+43nkVQVVVQnDCEVV0DUNwfBvDOiGzInm+b6s7u4PrU1PVVXMhIXpmGXfrx7sdFLuOBZdwihC0zVEFBGWbGa9bWrppgzFvINa2ozQTQPdNChm8+imgVn6IQj8gCgIUTUVzdBj+9hmiJXYKMM0dIrOxjAcRVGwbYuEbaGg4AU+2XXvodCIYRj9JhSUilB+U/0gJAh8hJBLUVAqvsNyOWkNe6ExozRj8T0f29ShODwe+4ZpSifWXpiWKX3HAMM0MEqKqdCdx04mQBNlm5mVsGlsbSGKQgI/wC06uMUiQoDmeqwLXSbaKcIgLCsuTdfKhv+YvmzV/P+xxx7j05/+NHPnzuW9994D4LbbbuPxx4fe6TBm82iaRjJhlz/wCmBbJgnbwrZNMqkkmqqBIqT9rFDp7GoYhlxyGjphFJZmZvI9IUrL1WijGgtL/lHGMNrEdFVhdb60E+j7fOSgfYbt2lbSRjflLFAIQVCa3YooQu+ZMSkKxWyefFeWzjXrcQoORsIi1ZSRykhV0HQd3/FwckXcootbdMh1Zulav4Hshm6KuQJeSVmGQYjvenKpWtpFFkLgez7BIBxvRztVK7Hf/OY3HHPMMSQSCZ555plyYrpsNstVV11VcwFjqse2TBob0jSkkzQ2pEkmNubbKjouWqIRzw8oOg4bOrp5r30tXV05VEVB13W6snnCKCL0Q0Qkd9Z0TSOVtDEMHV1XN84SVBXTNIbdUVbrtZx8fvm7w3ZdRVFIpJMYlokoOa06+WLFkrHQncNz5e6wQHrk59b3Lc7iFmVoklt08AouxVyehLfRUz/wfAI/IAwjch3d5Lty5Dqz5Dq7yXV24+QKFHMF8l05ojqMuqgVVX/yvvGNb3DjjTfy05/+FMPYmKv9Ax/4AE8//XRNhYvZenoU0qbKxfcDsl0drF23gQ2dWcIwksHKnk+h6FAoFAmCEEVRSSZtTMsgmbRobspgmQZRFKFrGulUgkwqQbKk2IabHpuY63m88NZ7w3pt3/XkzCgI8YpSiWW7c3Rv6KRrfQe5zm7cooeiSPcMkPbE7IYuirlCOSQpCAKC0oZLFIUIAXm/0rE28KUfWc9cSwhBIZvHczYuaUUU4RTGbg3Oqj99r7zyCoccckif9oaGBjo7O2shU0yVyF980LX+fb0iIfA8nyiKyObybFi/jsDIEIWCgBDD0OR7+SK5vIOmqWiaioLMb9VjyHc9H88PCKMIz/MxTQNdU8E08DwfYxgN0Fqp2InvBxS9AIaxwEaPEvI9Tyoi38crukRClH80As9HNzTCMMAreqXlppyx+q6Hoyglr/8QVVNArkIJSzuWPYjS0r0n/EguXYWMBui1kRKWlrVj0W5WtRKbNGkSr7/+OjNnzqxof/zxx9lxxx1rJVfMIOixaQWlpYymqqRTiQqnVKm4CoSRnHFl8wWCMAJtY64rz4swdB3heSUFpqMoYJmmNKoJgeN6qIpCwjbxPB/HlXGYPTYgT5PKLpNKIhDlGdtQLTN7lJjn+yQtc0hdLPojiiLCQO5A+q5XDjEKowgrYROFMt6yZ0kICmGwASNnoqCgaRq6oaPqatmepqoaphDYyQQCgQgjrKRVciqW93EgJaUMg9Px9krVSuy8887j4osv5qabbkJRFFauXMmyZcv44he/yNe+9rWhkDFmAApFt6zAQH6BcoUijZmNjp9uSdkAJYO8gp4ah+/5RCJC7jeqeJ6PqqooqkLoeQRhRL7gYOgagW1hmSZWyqJQcEGAHwTkCkU0TSGbL9CQTpG0Tda5PoYhlaiCQjJh9XHjqAU9xnXfD/jGWSfy4k/vq/k1BsKwDHzPIwwDuauoaQSlwG1VVUvLSBXXceRyvTRT9j0Vz3Wlu4ZtoekpLNuSO5GqSiJtkySFbmqomo6VsDAsk3xXtry7qSiK3EDY5Mehj7PtGKJqJfblL3+Zrq4uDj/8cBzH4ZBDDsGyLL74xS9y4YUXDoWMMQPg+30zf4ZhRBiG5dlYEG4Ml8kXihQKRdyuNURmY2kJI2dSmq7JGYKqUnQ9wjAkiEKiUCqLXKFIdy6HpmpEQuC6Xvn6mqZK7/+ig2UZNDc2ABAJuXzVNFX6ctWQHmdTz/f5vz89y7yZrfD80GesDcOQ0A9RUMr+YqqhowYhURAQReB7gVwiCgAh0+qEIVEYEYUhumHgFhxMyyTZkJYhTYpCIpNkfeTS2thUMatKpFO4haLMkqEqpJoyclnq+SiAYZkY22Hw/nBR1ScrDEMef/xx/uM//oOvfvWrvPjii0RRxB577EE6Hcd7DTeKUo4l3qR94xdA01T8APIFh0LRIRJSsWmKIpeOikpDYxJTN+nO5vH8ABDl84ZRSBiqBGEkZxWRh65riEiUvp4KEXJ55fty2SOEIAhDXNdDCAgjQTqVqHD92FZUTX50fd/nn2++y7wdJtfkvJsj8AOKuTwIeY+TDSmZtFBRiPwQL4oQkSgpK3l/orDkcydAECGEJn88VAXfC0ChvNtppxJ0ZIM+90jVVBKZVB+b11ieffWmKiWmaRrHHHMML730Ei0tLRx44IFDJVfMILBMk6JbmV/eNCp3JG3LpOh4eJ78E0JgWkmEoiAigZHQQSg4nkdYStXj+wGRKCnJSGa/EMiZFRH4vsDQVVShEAlQe7m66ppKEEQ4vRxCFUXB9Xw0TauZV79cVskNhYQ1dBXNwyAg8EoB9K5b4a1vmCbJxgx+KTeYbup4jtyVDPwARSgoGkQR8mYCqqqgGYbMJRaGFHMFiARGyWE2oWgDGujHqs1rS1Q9x997771588032WGHHYZCnpgqsG1peO+p+mMYBpZtUnSkrUxVVWzLIJ206c5mEciZm6pbRIoibWKqIncWTQNFlYsfRVVRRUQUQRBFMpRG01BUBVWRoUyKpqApCroQqJoMhrYtC11TiaKNdjpVUeQOJnL5W8vQJMMw8YMAS6+dEhOR9P0KfL8c+tMT9lPMF7Bsq+w2AZBIJjBtC9/x8BwHpRQ8D3IJiaKgqRqhCAEFVZMZQ1RFxUhYmLZ0nu1e34lm6ES6St7PoptGOcFinBhx81S9dfTNb36TL37xizzwwAO0t7fT3d1d8TfUXH/99eywww7Yts3s2bN57LHHBux7zz33cPTRR9PW1kZDQwNz587lj3/845DLOFwoikLCtmhqzNDUmCGZsCjkixQdFz8IcD2PbK6ApmmYpe19RYHQlQpNURTpDR4EMmWP56EoqlwulpY/YRgShAG+7xMEAQLpMOu5MhVNGAkMXce2ZAiTYRj4fkgUyR3PZMIuz0JqPZEwDB0/8Pnw+/eu2TmL+QKe4+J7Pt0bOunu6CLXlcVzXFAUfHeTbVAFUpkkVsJC03VUTZPZWjWt5JCroGoqVtLGsk0MS0c3Dex0AtMyMRMWniNnyKHvs97JU8jmyXV0y1TW2XxFbv6YvlStxI499liee+45TjjhBKZOnUpzczPNzc00NTXR3Nw8FDKWueuuu7jkkkv46le/yjPPPMPBBx/Mcccdx4oVK/rt/5e//IWjjz6aBx98kKeeeorDDz+cj370ozzzzDNDKudI4ftB2ZDfg8za6mNbFqauY5o6igqKKl0yokjuUPq+jx+E+IGP50kDsmkYctZQ8sFShEIQRkSRIIwibMskaZvomkbCtkmnEyQSFqmUja5pMvVMr6yrprnts7DpLUleeU96v+u6ge8HrFizYZvPCzK8JyxtVjj5YnlHMPQDuTykb/JIK2FjWBaGZRD6AU6hiOe6iDCUwd2GhmbItDtW0sZKJoi8gEKuIO2IpU0UkLPkHn+vIAjwPZ8wCPEcty7rIAwXVc9TFy9ePBRyDIrvfe97nHPOOXz2s58F4Nprr+WPf/wjN9xwA1dffXWf/tdee23F66uuuorf/e533H///ey///7DIfKwMlB21iiKSKcT5AsJrNAkaU2l6Ia4JQfYIAzwgwARSYOzEBGqkLsGtmXiBT4IRSq7MEBTNTRNIQhCNE0lcFxs2yBhSUOzoiiloHCBoqioqiKVaI2XRbph4Gk2L7zxKnPGN23z+Xo85cMedwYU6a/Vk4k1Ckk2ZmTqIiHQDUPmFPMDnIKL50qlI8KQQI1QwojIDxH45Z1EhEDVpf+c53goSNcX3dDRdI0GTKIwJCg51CqKgqIqWEkbLTF8Dr31RNWfqkMPPXQo5Nginufx1FNPcdlll1W0z5s3j6VLlw7qHFEUkc1maWlpGbCP67rleFBgWJbItaIiO6sQeIHMlBBaJpqmkcmkcByXnJNDU/XSjmIAQpRyhUWoSimDayQIAumEKatSSwWnIRMh9uw6ChESCYEfhDieR6K0Y6aqKsmEPaTpeYySYd8LauPpqul6r6WvXAZ6rlfaSSwVB0km+hQCcfIF3HyBKArlZoiiSAUYRUREREGEosogcREJ8GRG3cAPCBtSGJaFaZsYtklX1kF4YTlPGUg7ne95WL1iYGM2UrUS+8tf/rLZ9/sLSaoF69atIwxDJkyYUNE+YcIEVq1aNahzfPe73yWfz3PKKacM2Ofqq69m4cKFfdpzG9rRDYt0yyQK3euIAh/NsLBSjRQ61wBgpRqlB3xBKr5U80SK2Q1EgYeqGyQy48h3SFnNZIPctcvLpVGyaTxuvovQd1F1g2RDK7kN7aW+GVRVL1fuTja14RWyBJ6DoumkmsaTW7+yJKlBEEGuYy1+EJDIjMOPiqzvXoNpmOh2I4UN74KVQQQQBRGRU7KRGWmiwEdVpCFfT7QQFTsRfkCoqCi6TVjsBlVFNVOgCILQQVUUgmSC7nUrEUkbzUxgJtK4XavxVRU700wU+HhFmWQxPW4Shc61RGGAZtpYyYaN9zDdJMuj9dzDlon4ufU46w0swycMmuh+7w3ea8yiqCrd2W7WrevgFdMgEBFrCzncMMDUNMbZKdrz8jwNlo2mKHQ40r40IZmhyyviBAGGqtKWzLAy30UgfAwhCETIWldWOGo1knQFHkKNcLs7mZhIs7LYjWEYJHQDJ5tnZbaDwA9IKQr5yMchgjCkKTLYIFyiQGAJFQOFrAjRVZWGyMJzi0QENKQ0JgqTdj9PSigkMUlGKhu8Uj3KLkEuDPBUuZEyJd3I6kKWIIpI6AYZ02JNQd7fZjtJGIV0e/LHeHK6gbWFPH4UYus6jVaC1XmZzrvJktEBXa6MvZyYamCDk8cLQ0xNo8VOsap0DxstGwWFTrd0D1MZOp0ibhhgqBptyRQrcxvvtx8OTwXzqpXYYYcd1qet99bvUK/dN91mHmy82J133smCBQv43e9+x/jx4wfsd/nll3PppZeWX3d3dzNt2jTSLZMwLFkXLNVUeXymdUrFayuZKf87tUmh2k37mr3yqScbWzfb17A3ZgBNNIwbsK/vBwh0OXPS1PKOme/5+K6LnmpBsZpQ8wVUfFBNaYxWQFGkfcfQdXTDIDJbCYIArbSk0k1L+kWFEbquoygZbNuU2WS1NGqigWRPYLjea8ZrSSVfvi/NlT9Gm7uHRnoc9rjp2C2tPPtaJ23Td6E7mcY0LQzD4KyjP8huq9eyVlnL5Hfb8XfdpXzs1ExTxXlTxkbfqtZNctn39BWRoJgvYisbZ7YNPbGLToinuDQFGkHRRTMFQa5AizCIVJ1QC9ENhaTng6IhVGhTE+WUPQDjFBUVFQ0FLVBIJEya9CSqqjEx1UirkZDL0ihigtKTVlwlgUZKQNKWucUmphr6lb8ss7Wxjt2EVGazfTPmxlne+OTm+/bOPtuW7P8eAhRrNEPeElUrsY6OSq9o3/d55plnuOKKK/jmN79ZM8E2pbW1FU3T+sy61qxZ02d2til33XUX55xzDnfffTdHHXXUZvtaloVl1bcToaapGGblow2CkILr4fs+aqK5XL6NUtiMpsnCH/KLppZi+aDkGYCuqFi2iUIpKkAIdE2T7hOlHxFdVVF1rZy/v3fkQC3YZXya19ZsTJmtGzq+H7Dr1Kmwei2T992Dlc+9uM3XUVQFw9RJlhxMQZoiitk8KIostlKyWRXzBbkh0PPjLQQIUYpBNWQ+tkigaEo5mBsh8+zLHw6FKAgJgwDd0Jlgp2XtAkuT97kUVmaUwqwQsoRcIna7KFP1nWhsbOzTdvTRR2NZFl/4whd46qmnaiLYppimyezZs1m0aBEnn3xyuX3RokWceOKJAx535513cvbZZ3PnnXfykY98ZEhkG0mEEPh+gB+EqKqCVcrtpWlqOQTJ9XyKRVfGR+oKhY416KkWVEXBj2QGUVWRmRRURUPXFGzTJIxC3FBmLFU0lSAIMQ0Dw9RI6TqqppIvOogglMeaJvl8kc6ubjKpFImENOankokhcdQ0dIPA9/nebxbxHzMn1fTcWsm+2JM/v6dWpKZpeEUXzdDQDaOUrUL6kQmENOTr0itfRIJIyGB4QhBaz+aBUpr1bsx4UejKEYUR60OHGa3jUVUVtztLFIbSl6xX2qvtubzeSFAzdd7W1sYrr7xSq9P1y6WXXsr8+fM58MADmTt3Lj/5yU9YsWIF559/PiCXgu+99x633norIBXYGWecwQ9+8APmzJlTnsUlEol+lXE9Uig6uN7GabvremTSSVKJBN3ZHIWiSxRFpSSILmEUEhQdhMhL94qSM6qchYFhyDhH1/NRVUV6mCsbkyCGYYhlmOVKPyoKoaKUs2R4vtyF84MAM9DxAN31sIcgREY35EynZ6lbS1RNkz5cRZdCNi8zUShKSZkH0oivquWA7J4UOZq9MSTLK+X40jS5Q6tqqgxHEmHZ8z8MI9QgxPN89CDADwM8x0M3NAzLJPRDAt9H1ZSyItNqHIda71R9N/75z39WvBZC0N7ezjXXXMO+++5bM8H649RTT2X9+vV8/etfp729nb322osHH3yQGTNmANDe3l7hM/bjH/+YIAi44IILuOCCC8rtZ555JrfccsuQyjocBKVZVm+iUtqcVDKBbVs4no/jeOjaxpxgAg21tCOpKUop3jFEVzU0TUNVFcIwJBIyaytINwDZJpdBQVjKAV/Kg2Uaeik8Se5een6AqrqktIQsIjIUSqxUxanJHJovtZWwUVWVXFcWTVOJQoXQC4hEROBKRaTq0jXCtC0ZGK7KSAhRSjaJiORObijbFFUBRS25sgjU0i4oQOD62IYm7ZZ6Unr1mya+5+G7PlrPtRL1be6oNVU//f32268itKKHOXPmcNNNN9VMsIH4/Oc/z+c///l+39tUMS1ZsmTI5RlJevyZNtcehVEpCLy0XY9AaNIQrwCoUkEpyHxUhqbiBxGqIjOP6trG6j49+cF0TSt560fSa96TtjVKgd+aqRKGIZ6vorkeljk0sY26YRAEASd+YH94e2iyuyqqjAyNSv5dURgSuREoCoZto6oySWKyQRrbozBERcUL/ZKtUAFVQRXIPG6UgvYjgaKpspqRLutRhkGAJlSKfgHTstB0DcMy0AxZvNdKJjBtM46h3ISqldjy5csrXquqSltbG7Yd+7AMNz0xiZuildpNQ5dB28gYRrlbqSPcbhSjiQiBEKVCukopJCkC3ZBfEks30FRVFspF5kfUkT57PQb7MAhJ2BahCAmCSNZSVOQ5dVXa0QbKOLutaJoul5OqijLAvdhW5MxpY8JBabeXhnvd0NB1XRb/QMF3AxRVJQoCvLxD4HkoqobocXpV5LPRDIPID1AUMGzpIxaVahp0RA5teoJcRxfplqbSUlRFs7VYgQ1A1U/+0UcfZeLEicyYMYMZM2Ywbdo0bNvG87yyLSpmeNA0rc8sR1WkdzzI5VYqYUvlo2vl3URNlzGOmqZhaHIzQCuHB5XSxkSQSiZkHCUyREkgcHyPfNHB82WVHQEIBdLJJLZlkk4lsC2DhG2j6xoJyxyy7K6GYRCEIb/489/k2Nvfrvk1FMAuzYA0XS/PbI3SPQ5LecJAkGxIgiIVuxCRPFiRtjI0BV2VIVyqomAmbNKNGVomtqLpGpEfoqgyxZBp24RhSDGbL8+qTduKFdgAVD0T+8xnPsOxxx7bx9cqm83ymc98hjPOOKNmwsVsmVQyIb/MQSC/HJtUHmpqzKCUcuRrqkI2V8TTAU3OsizLIpW0KBRdQPqK6ZpUjGEk7V9qaSYShpE05AtRmmHpGLpG0jZpaswQBEEpH9lGFDbu9G0LsyY38o/n36JxQmv5vK6QhTSapw5dLjFFVTEsA1VLl1PyBL6Pqm70qA88Hy0hHUFVRWZtjcIIxfEgiogUqdAiITANA800MG2LdEMa3ZQ7nESgmzoGAiLZN/R9Qt9H1+0xnfRwS1StxAZyLn333XdHzY5fvWEa+oBxiZqm0dSYkXabhEU6lcQrGOh2hmy+UE5iaNsWhtbjH6ZSKDiy6lFpV01EQuYNK+1W6qX4v0wmRVtLkywmYugEYaHCBcC2LLQhmonpukEQFPEDHxgaY7eiKNjJBMV8AU1XS6mhlYofCtM2NyojpIlF13XUlFoOGULIGZp0vhPSD60pI0vgmTpd6zoBcLwidiBn0WYpzY8QAt/14iSIAzBoJbb//vuXbB0KRx55ZEW64TAMWb58Occee+yQCBmzbaiKgmWZWEAyYdPhdJJKJ2nIpCgUHfwgoFB05czMNFFVBUPXS2mTAXJkc4Wy3UlVFBozaRK2RUMmVf5Ca6pKQyZVyt8vU/ToNZiFDYSm6fiOz84zpkDXupqeO4oi3IJD4PkoqoJuGlgJe5NKRBGKqspdTE0tFwsBOauKwghV1xDIjLe6IVP1CCEzvjq5Aq4iz22nErgFh7zvkdIT6IaBYW38jgV+ECuxARi0EjvppJMAePbZZznmmGMq0lGbpsnMmTP5+Mc/XnMBY2qLoigYhl4u3mGUXCNkxe+NO866ptLcmIaSDxgRFFxHep+rKkXHkzO0TXapexTmcKDpOl4QcNBes+Cvta0+7+QKZW95EQl8x0NJWKSbMhRLxXIVTUM3DcyEtFelSm4Tgedj2pZUbKV034iNrhS+K4PJozBE03XZP2GRSCXpUAMsTAxTr/AHi+1hAzNoJXbllVcCMHPmTE499dR4N7KO6R2n2KPUGvQ0ni+LuSolRaSpG730TVMnjAwKRUfmFAsCGjJJCk6pes8QuVFsDk3XCYKAR554mo/V8LxhGJYVWG9818dK2KQa0qU8bEpFvjTdMGhsbS6VafNRFBWjycQtFPFKxXZ7djd7CrSUr+kFJJqT7DplKoXuXDmXWQ+mHdvEBqJqY8WZZ54ZK7A6J7ehb9YPRZG7lKmkLOjRY8dSVYUgCAhLITQ9IU2KpuGUspz2zqc/nGiaJpMitq8pt03edw+MV1/bthMPGACw8Y2e8naboigKhmWSSKewU4mNjqxeqTKULjcEFE2tjCstnWpVIUsik8KwTOlDZkgXjthLf2CqvjNhGPL973+fX/3qV6xYsQLPq/wAb9hQmyybMUOHiLacacQvVfrWNRWjNOPpSWnd47IRhAFRJIgUWRHcDwK5O2cZQ2bM742mG4RhUK6rWSvUkhPqprOh3vGLg6VYWpZquorvBSiBzPi6aYC+Ucp6G0aRrI2QSvR3uph+qPqTtnDhQr73ve9xyimn0NXVxaWXXsrHPvYxVFVlwYIFQyBiTK3RrYTM6R6GfWxaQgiyuQLZfIFC0aE7J3cwDUPH0DRUTZM+ZqpaSo4YEYQhuUJRBpq7LtlsfkhTMr37nsxZpekavu+z+44zanp+RVGwU8nyLAqkod5KVrcCCfygnO5aNwwSqQR2KkEykyorLen5b5ZDiRI1LHoyVqhaid1xxx389Kc/5Ytf/CK6rvNv//Zv/OxnP+NrX/saTzzxxFDIGFNjIsWgsztHVzZPV3euXC0JwPNlqureCEQ5FjOdtKWzZ2nnsXcG0vL5haDoDM0Sc5fxGzeUNE0nDCPOPOHoml9H0zVSjRlSjWlSTRkS6VTVxvVoAEUuhCCRSZFubiDdlMHuleUjY8Y7kNVStRJbtWoVe+8tq8uk02m6umRm0uOPP57f//73tZUupub4fkDH2vaNebKEIF90yjOnIOg/G2cqadOQSZFJJ2ltaaQxk6Z1XNOAaXbCQSxZt5WesKPv3/abIbuGWooX3RoGyqXW097jstSbnuysMYOn6qczdepU2ttl2uSdd96Zhx9+GIAnn3yy7pMJjgU8v/9sm17J8DzQF1bXdZoa0jQ2ZMikU4xraSBp2wPGbw5VvCSApWu83t4t0wGFAavXd2z5oBFAM2R5tt6omooR7zTWlKqV2Mknn8wjjzwCwMUXX8wVV1zBLrvswhlnnMHZZ59dcwFjaouiKJipfiIrShMCyzRkgsReaCUXCkVRMA29nHgR6Leqd+/4zaFE02W4VWM6NeTX2lrsVIJEOolpW1jJBMmG9GZndi29UpDHDI6qdyevueaa8r8/8YlPMHXqVJYuXcrOO+/MCSecUFPhYmqPaRiIcNP4RqXs59UTSuS6noy31FRsy+yj2HqTTNgYpdxe/cVvDhWapuEHIZlUEnC32H8kUEoe+ZvOyAbCH4Zl+Ghjm51P5syZw5w5c2ohS8wwoOsahhKgqWrJhULDtk1c18Mrxf5ZpkmiyqwJhqFjDHPed03XCXyfYz/0vpp77I8UWc+l0YrdK6phq34ub7vtNj74wQ8yefJk3n5bpj+59tpr+d3vfldT4WKGBkPXaWxI09yYoSGTwvMCHNeT+eCFoOi6FJ3tc2bTG7k7GfKXp54faVFiRpCqldgNN9zApZdeyoc//GE6OzvLu1pNTU19Km7HbJ+kx8miGj1FMPx+jP2u5/fxIdve0DSNIAzpyuZo3Km2hUJGisnpOBNMtVStxK677jp++tOf8tWvfrViC/nAAw/k+efjX8R6oNC5tuJ1v6pqO1dgIJeTYRCwvis70qLUjLWF0TOW4aJqJbZ8+XL233//Pu2WZZHP52siVMzQEvUy7PfkzN8Uo1SGbHtG1WTFpYFqDdQjflyOrWqqVmI77LADzz77bJ/2P/zhD+yxxx61kClmiNHMyvCZVNKuiHXUNY1kYvsJ8t9z5jj+/uTTfdo1TcZ0XvLpWuawGFnsONC7aqq+Y1/60pe44IILcBwHIQR///vfufPOO7n66qv52c9+NhQyxtQYK9lQ8VrTNBob0rIMGwN7mo80m6aoVktyvvXeKppHUrAa0mjGO5PVslU59oMg4Mtf/jKFQoHTTz+dKVOm8IMf/IDTTjttKGSMqTGFzjUVOcV6GEov+6GgR9n++k+Psf/Bs0ZYmtqwupBlaqZppMWoKwa1nLzvvvsqdrDOPfdc3n77bdasWcOqVat45513OOecc4ZMyJiY/ujJsSWi7X8TImboGJQSO/nkk+ns7ATkr9+aNTIJXWtra5+qRzHbP1a6aaRF2GYUYH1RGsFTycoQp5okRhwhmu14OVktg1JibW1t5TQ7A1U7iqkfxCjZAeuxiX3i6ENGWJLaEdaBa8v2xqCU2Pnnn8+JJ55Yzh01ceJENE3r9y9m+8crdI+0CDVBVeXn7dW33xthSWpHt+uMtAh1x6AM+wsWLOC0007j9ddf54QTTuDmm2+mqalpiEWLidk8PTOxJU8+y0eP2neEpYkZKQa9Ozlr1ixmzZrFlVdeySc/+UmSyThlSL2Sapk40iLUBE2TH9/mhswIS1I7JqUattwppoKqnV2vvPLKWIHVOcXu9SMtQk1QS4V5O93RYeMDWO/EUS/VMvRJn2rM9ddfzw477IBt28yePZvHHntss/0fffRRZs+ejW3b7Ljjjtx4443DJOn2SxT0n9213lBLM7H37b/PCEtSO7whLLAyWqkrJXbXXXdxySWX8NWvfpVnnnmGgw8+mOOOO44VK1b023/58uV8+MMf5uCDD+aZZ57hP//zP7nooov4zW+GLid7PaAZoyONeE/ixZbG0bMEs7Q47Kha6kqJfe973+Occ87hs5/9LLvvvjvXXnst06ZN44Ybbui3/4033sj06dO59tpr2X333fnsZz/L2WefzXe+851hlnz7wh4FfmKwcSa2ZNmTIyxJ7Yj9xKqnJkqsxxF2KPE8j6eeeop58+ZVtM+bN4+lS5f2e8yyZcv69D/mmGP4xz/+0W8OrbFCvmP1SItQE3pcejZ0dqGoKo0T6r8Ax6p8nIqnWqpWYt/61re46667yq9POeUUxo0bx5QpU3juuedqKlxv1q1bRxiGTJgwoaJ9woQJrFq1qt9jVq1a1W//IAhYt25dv8e4rkt3d3fFX8z2Rdfqdaxqz5VnYkJsNOyr7W+PlFgxI0TVC/Af//jH3H777QAsWrSIRYsW8Yc//IFf/epXfOlLXyqXcBsqNo0W2FIEQX/9+2vv4eqrr2bhwoV92l9+/B5UTcdKZGjbcW+KXevoWPkGumnjOXnG77A3drqJ917+O6EvUztPmfV+NMNixfN/QVFVDCuJlWygedKOrH7zn4S+R+A7JNLNzNjvcFb88y8UutehqCrJhlbGTd2VDStfp5jdgKJoBF6RaXt+kMArsvrNfxKFAYqistP7jqFr9QrWvv0vNN1E0TSaxs/ATKRZu+JFQt8jCgOaJu7AlFkH8dZzj6JqGppu0DB+OpmWSax6/WmEgCj00Q2bCTvvR75jNevffQ0Q6GaCnd53DO2vPkX32ndkFfEwYOLO++PkOsltWIVXzCKEYPJu78NMZnjrmT8DsuL4uMm7YNhJ3n3pCaxkBq+YJzNuEuOm786q156mmN0AQEPbVMbvsA/v/uuvOPkuzEQahMBL7sCb//gjUfc6Vq1di2bZOFM+DUD76rV85VeL0NcX2SdKsG7VOzy+YQX2Gw5Zz2XPcZOYkMqwbOVyiqVNjdkTpjEukWLR2y+jopAyLJKGya7N43lh3UqcwKcQ+DRaNkfPmMXSlctZmetCVRTGJVLs3jKR5V3rWVPoRlNUCoHP3Mk7EAnB02vewQ9DFEXh2Jm7syrfzTNr3sXUNAxVY0q6iXGJFP9c+x5+FOKFIdMbmvnQlJ147N3XEYChaUzLNDE13cxza9/FD0NCIdBUlQMnTGd9McdLG1YTCYGpaZyw0948tfodlnetJ6EbCCHYu20yBd/nnewG8r5PKCIOmDCVCakG/vDmi4CsOL5LcxtNVpK/vPs6GdOiEPi0JdLs1TqJ59etZHVpdjgp3cD7Jszgr++9yXonT9q0iITgwAnTWdG9gQ1Onm5PfvaP3WF33s12Dvi9rCWKqDIHcSKR4NVXX2XatGlcfPHFOI7Dj3/8Y1599VXe//7309ExNDUAPc8jmUxy9913c/LJJ5fbL774Yp599lkeffTRPscccsgh7L///vzgBz8ot917772ccsopFAoFDKNvBRrXdXHdjfnlu7u7mTZtGked912MUVLAwSvmpHKoI/711noOet8BALy8sguzpZmP7Knz36cfzb0//18OLq7gncdfZd0bHUSTZrDyuRfxd91lhKWunqznjpoq4MXA5+LFv6arq4uGhqHbfKl6Odnc3Mw777wDwEMPPcRRRx0FyBlOOITbw6ZpMnv2bBYtWlTRvmjRIj7wgQ/0e8zcuXP79H/44Yc58MAD+1VgIDPUNjQ0VPyNNtx810iLUBN6PPZvvuueEZakdnS5xZEWoe6oWol97GMf4/TTT+foo49m/fr1HHfccQA8++yz7LzzzjUXsDeXXnopP/vZz7jpppt46aWX+MIXvsCKFSs4//zzAbj88ss544wzyv3PP/983n77bS699FJeeuklbrrpJn7+85/zxS9+cUjljBketLJNLA6aHstUbRP7/ve/z8yZM3nnnXf49re/TTotlyXt7e18/vOfr7mAvTn11FNZv349X//612lvb2evvfbiwQcfZMaMGWUZevuM7bDDDjz44IN84Qtf4Ec/+hGTJ0/mhz/8IR//+MeHVM7tnVTzhC13qgN6PPYzqe23Ani1TEyNnhCq4aJqJWYYRr8zmUsuuaQW8myRz3/+8wMqy1tuuaVP26GHHsrTT/fNzz6WcXKdJBtbR1qMbaYni0VT0+hZ8nc4RdqS9WWvHGmqVmK33nrrZt/vvZyL2T7p2T2td3psYjvOmMYAhefqDrdXJaqYwVG1Erv44osrXvu+T6FQwDRNkslkrMTqAFXvf1Oj3uixiS37x7OcddzoSMVjxjn5qqZqw35HR0fFXy6X45VXXuFDH/oQd95551DIGFNjEg3jRlqEmqCOwi/8OHv02PeGi5qEHe2yyy5cc801fWZpMdsn+Q39RzjUG2qpUEhndxZ72rQRlqY2tOfjCJFqqVkAuKZprFy5slani4mpoL8Cuj2xkw3pePYylqnaJnbfffdVvBZC0N7ezv/+7//ywQ9+sGaCxQwdZnJ07OYppd3JD5Q8+UcDDdb2U3m9XqhaiZ100kkVrxVFoa2tjSOOOILvfve7tZIrZghR1LrKwDQgqqqiqirP/utFmD11pMWpCVpcSaxqqlZi0Sgp9zWWcXOdmKPEgKzpOivebS+/btl7dzY8/xKT992jLuMnO5wiqVGStHK42KafZCFEHPIRM6Lomk4UfwbHNFulxG699Vb23ntvEokEiUSCffbZh9tuu63WssUMEcmm+q/arpZWXZqu0ZQZPaE6E5KjZyzDRdXLye9973tcccUVXHjhhXzwgx9ECMFf//pXzj//fNatW8cXvvCFoZAzpoa4hW6So8BX7KX2LJqus8dutU88IITAc1zCIERVFQzLQtOH3i+tyyvSWmdpkkaaqpXYddddxw033FDhmX/iiSey5557smDBgliJ1QGhN3qqTOuazitvvAnU1mO/mM0TBjK1VAj4nk8ykx60IhORwPc8RCTQDB3dGNxXzQnisKNqqVqJtbe395u/6wMf+ADt7e39HBGzvaGOooo6mq6zak3/qca3lsAPygqsjADPcUmkt1xzNQojCtkcIirZ6hwXwzaxk1tOqmmMkp3j4aTqO7bzzjvzq1/9qk/7XXfdxS671NdO0Fgl2dQ20iLUDE3TsGqcvkYMsAM/UPumeI67UYGV8B2PaBBJQ9tim1jVVP2TvHDhQk499VT+8pe/8MEPfhBFUXj88cd55JFH+lVuMdsfufXtZFqnjLQYNUHXdXK5XE3POdCSUdMH93UJB1gShkG4xXjPlbkupmaaBnWdGEnVM7GPf/zj/O1vf6O1tZXf/va33HPPPbS2tvL3v/+9Ivd9TMxwoOk6u8+ahaJqZCbUxvdN1TTMhLVJm4ppm4gownNcvKI74MxqIEU1GgPWtwe2yjgye/bscsWjmPqj3oqEbA5N08nn8zU/r5Ww0U2D0A9QVRXN0InCiGI2X/aNdItgpxIYVmW9SzNhEfgB9PJf001jUJsCo6VIyHAyKCXW3d1dLpixpTqMo7GwxmijmnxiWypxN9JousY777xbk3NtOlZN08pB5gBu0enj3O0WHHTTqLg/mqaRakjjux6BH5TrYgaej25u/t4bajxbq5ZBKbHm5mba29sZP348TU1N/X6ge+o/DmXFo5ja4GQ7MKyNu2xhFOG6HmEYoesapmngOi7duQJhFGEZBqlUgoS9/c0SDN3AcTe6jKiF6tMMCSFwC0V8zwchZ0120u4TY9qfrUsIQRRGfWZZqiZnb57rgpAKLPB8TNvCSg4c5L3BKZA06r+S+XAyKCX25z//mZaWFgAWL148pALF1J4gCAmjCF1TK2YWIGNhs9l8OXTHDwK6unO4nl9xfBRFqIqCZW1fXzBN1/FcKbuWSgLVLy3dQhHf7TVez8cRgkSm0samqlpfO5gCail8QEQCz3XlElRT8f2gT9Zsr+RuocauFDVjUErs0EMPBSAIApYsWcLZZ5/NtFGShG40I4QgXyji+RtnELZlVrhYOK5XEXsoIkGx6BAJ0EuziyiKyBcdDMMYcSX29yefpmHKTuXXmqaz2zYEeQsh5AxsEwI/QERRxWzMSlgUc4WKfqZloaiqvNfdWZx8kTAIURQI/JBkYxptE4XlOx6qrqLpeh9lNj4uElI1Vf0c6LrOd77znXjJWCd4nl+hwEAqrUKv8vLRJv5MkRAINtqHPM/DcT1czyNfKJLLF0cs6H/PmX1DpXRdI5cv9NO7CgYYzqbNummQbEhhWIZccqYT5aVh4PkUunP4rofnuBTzRQrZPF1rN+AUiviuRxRFuIUibtHByRXJd2bxHK98/igM6Szk+/iYxWyeque0Rx55JEuWLBkCUWJqgef55PIFcvkiBaf/qkZOYeOSS9c1OdMqFMnlCziuRxCGhFFI0XEoOB6+HyAiga5reH5fxTiS6IbBW2+9tdXHK4rSr7FdM/rOkkAuX+1UkkQ6iWGaiEjQvaGLNSva6VrfRbazm8D3icKIKApx8kU818N1XArZPKquVdiU3UKRMAwp5vLku3J0dneT68riu16fa8f0T9UuFscddxyXX345L7zwArNnzya1SeHSE044oWbCxVRH0XEp9lJcruuhqCrmJnF7Wu+wIyHo7MrhBwFRJPADH0VREBE4joeqCHTDQFUUXNdD1zWCIMAqffHDMCQIIzRVLS8/hxNN08u7f1uLnbRxhJBuEUgFZqe2HCIEkOvsppjNg6IQhSFRGMl4SU1FRHJW67seumEQhVG/oUdOrli2tamKCkLg5IsDKtKYSqpWYv/v//0/QGaz2JR4d3LkEELgbPLrbRgGjuNg9Pr111QVo7GN1Ws34AcBjuuhKDLbq1cs4gcBlJ6jooAXhCiaiqqZsq+qYJfsYoWiU3FN09BJJRPD5o6hIF0sDGPbStApqkoik0JEEQIGrTiiKMItyp1RTZfuGFEYSWUWhESApqlEQYhqWxAJnHwBFBXf9VBUsGwbK5VALd2zCfZGm1joB6jb2UbK9kjVaj6KogH/YgU2ckT9JKhUVQXbtrBMA13TsC0TXdd4+/WXKRQdPNenWHTo7M5RyBfwwxA/DPFcjzAMpa+mAN8PCPywvAEQRRHZXIE16zvo6spRKDpyZ84PKnY1h4pZkxtZv3ItAL5Qse0ExtQdy++37L07avvbVZ9XKaW7HojADyjmChRzBXzPq3BmFUJgWAaKqhCFEWgKCCG/F0GAkyuiaCrFQhG3WESIiCiUStBzNvqftRc3+mFur7552xujJ53BGEdVFDRVJdwkSNk0DNIp6RPmuh7ta9bj+T64HgpS+fl+iKap8hdNCEIhl4dRJGcliqIQRCEpM0EyYeN5AfmiQ7Eol66uJ+1mjQ1pgiAAy5T5uPyAMAzRNQ3D0IfkS6nq+rAsY33Xw8kXy697fL5M2yob9EHBsEw5m9MUFFGqZ6CoRFEofdBUHaUno6Mq3TZ8Rx5r2dLT3xFFFEXBsE20Ibpvo4mqldjXv/71zb7/ta99bauFidl6FEUhkbDJ54sINnqeJ0sxgGEUUSg6hFGEasgdNSEEIhRopVkDSmm3MgI0BQXZpmkbZyfd2TyBL/3OIgSqoiCQu55JP8AuKbBsrkDQa2Zu6DrpVO2Xmrqus3r1mpqesz+8fjZJPNcl1ZCmWCgSZD2CICrLFIahVFYiIvAjdE0jCHx0Q0c3DaIwxCk4iNBDM3WshE0hW0APBaqpopsGviPzkQ0m/c9Ypmoldu+991a89n2f5cuXo+s6O+20U6zERhDT0NEbUnh+gAIYJcOwEIJsNk82XyAMQiJRmrkoCpou7V1RGOEHgdyBjORSx7QtdE1DILBNE8/zURUFP5DxhGEQEqklBYhst0wDz/PLCkyaGuSyyjSN8oZArdA0vay0h5Io7GfzQIBQ5H1OpFPlMCPP9fBcX9rsNBVVU0tOsSqqoZf6uOWNBDWKyk6zKT2B2SsyIvB86WgcG/gHpGol9swzz/Rp6+7u5qyzzoqzWGwHqKpaNrz3kC8UcX0fIcA0DfIdWUJDpls2DR3bsii6LqIoEApYitwl0zQNQ9dIJGxUVcFxPcJIyF1PRZGzqlBB1VRUBTRFftF6FJjrehXuGIqiYJmNNR2vphv9OqvWGk3X+iRKVFQFIhluJwQ4BQfPdcvGfVVViVQFy7LQTR3DtjAtk2KuQOgHBK4HitygyHfl0A2dDcKnIVk58xKRqGGZ69FHTW5NQ0MDX//617niiitqcbp+6ejoYP78+TQ2NtLY2Mj8+fPp7OwcsL/v+3zlK19h7733JpVKMXnyZM4444wxUaU8iiJ8P5BG5SjC8wN0TUNVpeJJ2BaJlE1jOsW0KRNpbm5AKX0UNEXB0HVQFcIgwPU8PM+Xy8gglPY0RSEIQ1zPxw9DFIQ8RoF80UHTtFLfSn+yIJDHeJ5P0XGl/Wwb0XUdyxr6mE5rk13XKAzRDEMqIVXFdVycQpHA80vKTmonmUhRyJmUECiaSiKdRNcN6ZYRyGVlrrMbr+hUhDWFQWlW5ziE25Fv3vZGzQz7nZ2ddHV11ep0fTj99NN59913eeihhwD43Oc+x/z587n//vv77V8oFHj66ae54oor2Hfffeno6OCSSy7hhBNO4B//+MeQyTnSFIoOrushF3igG7pUakFYUlQhVqoZTdVpaW7Etk0cx8UwNaK8XFIGYSSDwTUVVdUoui5hFBEG0glWVeUMLQzD8p/vB/hhgBcEtDY39dkp1VQVXVPp7MpilPzWioBlmqQ2ExC9JXTDIJ0e+hqamq6RakzjuR7FbAFFVQhcj8DzcYsOamlmqig98wIBqKAoUNqx9F0PEUVS4RWl575MlKigahq+H9JkJ+SPR9HF9zzMhI3negRegJ1OYJixy8WmVK3EfvjDH1a8FkLQ3t7ObbfdxrHHHlszwXrz0ksv8dBDD/HEE0/w/ve/H4Cf/vSnzJ07l1deeYXddtutzzGNjY0sWrSoou26667joIMOYsWKFUyfPn1IZB1JfD+o8NsSgOu45Auu1GhIA79TzNGUSJIvFskXihiGhiIUwlAQhhFhKEDIGZ2uayjIQhlhGMnZhK7iOB6RiLBMC0REGAk818e3fFzPw7YtmeEhimSSQV3D9X0UUWnYdz1PuoBs5Q6jqmmsXrN2K+9YdSiqKmdgvWUVgqA0O1U1tRTGFRKFJf+USJGpqbUAw7IwLAMnX6TYy8E1CgVChERBQDEKSfo+YRii6TqhF1AMQpKZJF7RjZVYP1StxL7//e9XvFZVlba2Ns4880wuv/zymgnWm2XLltHY2FhWYABz5syhsbGRpUuX9qvE+qOrqwtFUWhqahoSOUcav5/lmVdyn4hKCsXzfEJHhrqsW98pX4fSz88PffklFFHZAVZVZWqeguOgqaqc4akQ+nKZ5Ac+eikCIBKRtHQDuiZtc72Dy6NI9GvYD8KwKiX29yefRmudIa+jGwS+j6KoZCY3E5jN5F5+tYq7tnkCP8Bz3HK6Hc/xykb2KIrwHRev6JUVGULIHwFAQUYxqKoCqiqdY/MunuMQhTLDhaIqKKWlZ+D7dGe7aNDMUlogUf7xEZEg1TA6qrbXmqqV2PLly4dCjs2yatUqxo/vW/B1/PjxrFo1uPxRjuNw2WWXcfrpp282caPrurjuxu30LSWB3J7oz32hZzZlGjqeH8hlnmmQzUlFFkaRtFX5MuxIVRWZckbI5ZBcLkZoqiYN1VGEEHInTf5fRVGkq4WmqWh6ybamaViWXKqGYYSmqaWQpb4O0dXsvO05cxz/emt9+bWmD10F8DAIZUhRicCL8IquDPoWglxnlsD3cYsuge8R+jJeUo5GQTd1FE3DLXqlHwallPFCPitR+k8az0AIBa00ows8aRIwyuFd/VRgigG20Sb2zjvvoCgKU6dO3arjFyxYwMKFCzfb58knnwT6/4L2JGLcEr7vc9pppxFFEddff/1m+1599dX9ypTb0I5uWKRbJlHoXkcU+GiGhZVqpNAp/ZSsVKN08ixIxZdqnkgxu4Eo8FB1g0RmHPkOqXTNZAOKouDmpR0x2TQeN99F6LuoukGyoZXchvZS3wyqquPkOkp92/AKWQLPQdF0Uk3jya1fSRhF+KGKohl4+U4puJUhdIsU8q600hgNBEFI4KwlVHRQDbx8B1EQIYwkBCFBUJTxf8lxBE4HBUdBKAZ6MoMIcoR+iKInCHwX3ZezOCXdRuR0odghfj5AS46n2CGXeclMM1HgUyx0UywUsRvH42TXI8IQ006gpmyy696T4qabZB77nnvYMpFi9/ry/bbTTXjdq9BUlWL3dILAR1Hg+deWMzEIWbEhy/rOLgpOkVAI3i1l7GiwbDRFocORDqsTkhm6vCJOEGCoKm3JDCtz8llkTAtD1VjVsYHA92m1UuQCDyeUy7yJgc672U6cQhELlcB36Qo8wjCgQWi4KvhKhKUoZLyQ9ZFDFAkSqoEZKXRHAUKNSEc6LiEeAaAwRU9iWAarijkUQvRQsKEU6jVOTyMin3xpPFPSjawuZAmiiIRukDEt1hRkwZRmO0kYhXR78sd4crqBtYU8fhRi6zqNVoLV+SwATVYCgaCrlFhyYqqBDU4eLwwxNY0WO8WqvHwWjZaNgkKnW7qHqQydThE3DDBUjbZkipW57vL99sPh2YxQRJV5VYIgYOHChfzwhz8sV5lJp9P8+7//O1deeWVVcWzr1q1j3brN1wycOXMmv/jFL7j00kv77EY2NTXx/e9/n8985jMDHu/7Pqeccgpvvvkmf/7znxk3bvOVr/ubiU2bNo2jzvsuhjW4oOCRJAhCHNclKBnmDcOg6Lj4vo8QgkLRJbe+HexGfD8gDCOEEARhSBQBikBFJRIhmqbTkE6Ws1dEYYSiKtI2hoKuq2iaiudHaAq0tjWTSSawLavCQRYoe/C7nkcQSC9+09CxLLNqB9h/vbUerXUGx39kX7ofu5Pf3nIj65b8iq7H/0THOsi9/Crr3ujg3TV5/G3INVbM5Qm8oJS9NZR+dZqGoqrku7IbM1QUpH0rikRpeYhccysCQlHONyYAtbRMVxRF+oAJeYxhGNipBJ1axKREplx4Vzc0NF0n0ZBG1zXSTfWT/r0Y+Fy8+Nd0dXUNadr6qmdiF154Iffeey/f/va3mTt3LiBtVgsWLGDdunXceOONgz5Xa2srra2tW+w3d+5curq6+Pvf/85BBx0EwN/+9je6urr6LeTbQ48Ce+2111i8ePEWFRiAZVnDsmU/VOi6RlqvTD0thDTYFxwXBYFl6RRCqVR6kvcFYSj9wkrOrRrSdcEvLWFUVUXXNBIJC98PpSOtAr4fYpvQ3JihaTNfsFy+WGGzi4TA3CQ3/VaN1zApFjeGA+lexzadr/LcBm7BlXUkSzZFBDRNbJE7lY4r3VZURZYJRykvGZWe6AdF2r00XUNRVBTka8M08D2j/MOglCIfoigkDIJy8ZFkOomqyQD+nrbAD/CKDmEoS8BZCXvQFcZHI1WP/M477+SXv/wlxx13XLltn332Yfr06Zx22mlVKbHBsvvuu3Psscdy7rnn8uMf/xiQLhbHH398hVF/1qxZXH311Zx88skEQcAnPvEJnn76aR544AHCMCzbz1paWjDHyC5PoSCDi1VNLWcY1cwEjWYKJQtF14WSb5hAyF02VIQiyn5cuq6gKhqWbZFOJVEU6OjMIYRA1zR0QyMU0gm2v8yvvh/02XSIokiGKiW23r0CSjaxnjQ2dgLYdiUW+D6eI4Pge4qDBH5A4PkoKGxYuRbTtsrKRzeMkt2wlM1CNzBMXWayiCIEpZ3LkgOslUqAEGiGQeiHRJEMto/CCFvXQFEwbZNkJiWVnKJgmCaGbRKVco/1BClEgXydakiP2ZJwVSsx27aZOXNmn/aZM2cOqWK44447uOiii5g3bx4g85b97//+b0WfV155peyr9u6773LfffcBsN9++1X0W7x4MYcddtiQybq9IIQoK4/eYTMRGoHno6oqKdtGUQBFkTtiqgwED6IQ35dfLs1XSaVMLNOo8NYPo5AwgrSVlPY9z+9XiQ2U3STsL5SnSnTdkDOkGhF4fjkFddnxVJFLREWRu4ihHxLq0qE1kUmhFhxMy5SKTNdIpBKougYohL70Iwv8AE3XaWhppKG1Cafg4BYcnHyB0OmZ7SpYuqyUZJgGViLRpwCJVypmUoEA3/WxkrESGxQXXHAB//3f/83NN99cXna5rss3v/lNLrzwwpoL2ENLS8sWa132Nu/NnDlzxNIojwRRFOG6PmEUlncGFWR2i0iI8s6i5/lk16/GamiTweClWZdpGJiWSRAEKIqChkakRuXvi6lLX65i0UVTFTzfQwipiLq6czQ1pBFa//d7wIra2rYHjOiGUdoxrc2zrgj0Li11w1L0Q4+7A4pUaKqmYqdsGUqUL6B6Ibqpk2rKoCB99ESkkUinUDUN3dRoaGkmDAJ8x8XJFyrk1jSNbgIm6Fo51nJTBhrnWPqsb8pWxU4+8sgjTJ06lX333ReA5557Ds/zOPLII/nYxz5W7nvPPffUTtKYAYmiiO5cYeOMxA/wfJ+GdArLNCm6rrR9BUEpiBtAQUQCVQfXk/nCLMuQHudCYFvSk77HJuYHPhTlUsunIpVWKZzII5ns3yZm6DqmYciQpRJaPzGe1dCTRFAvbST157qxNfSuOaCqKpouKxwF/sbZnqbLr41pGaiahpt3pPE9lcSwTLmMFILQD3udS8EuxUQWsjmZayyU/ni6qUuHYMtE8wsoUF6ubophGKXUPZVsqZ7laKZqJdbU1MTHP/7xira48tHI4pYyHfQmDOWsy7ZNFAW6snks0wShYGqtaKZFEGrk807Zp9JxpE2rp6ybpknfMNfz8QOZG8x1fQIhsAwdTdOkvU2VxuwepdSzExkEAZqqYpoGqaSNGegEgbQLmaZRVkRby+vt3exdUmJeUJsgcN3Q8N2N91IqExk+FHh+yeZV+tooKoHjS0M+lEKIZF59RVOxk3YpXbVcZpq2RSGbw8k5oIBhmTIvmWVgWhaqpjDBbiRRWk72h2boWEkbt+iWnGEVrIQVG/ar4eabbx4KOWK2gYFsQmEkjcK2bRGEckfRMDzy3UUMQ8f1fEzTkIbrIEDtSd6H3PYPwrA8i8oX5A6gVzLSB75PY0MG09BIJpMkbau807hpmTjH82lIJ+WSdRtTSW+KXqpm7qXaahIIbCZsmWKoZK9TVIWGlkY0XSfb0YXnuGVjvhBRxcxNbgi4pVArFRdZ5k0zpdnFc11yG7rxPK+0HNVkEsVSMHmyIUlBiQZUYGUZbQvDNMspevqbsY0lqn7uxaIs2ZUsTY3ffvtt7r33XvbYY4+y0T1meNE1DZe+M5HeoTy6Lj32TdMgFzgIkZH2M0UliMKy/UUI0FQNBQXX8YjMCMdx8X0ZGqTrWtnLP9udJZ3JQMHBNHqUYd/sFbXaiex37D0zMd+viRJTVZVkQ5owkBWeehfraGxtJvCDss+YW6oxGeCXdzB7ztEzm/Vcj4Sul6qMu6XMFnLq6wdeWQmZtolpWawrdNMyCDkVVUFTx6Yhf1OqtqyeeOKJ3HrrrYDMXHHQQQfx3e9+lxNPPJEbbrih5gLGbBmznwBq09BlepwSlmlg6DLVsW1ZJGyLTCqJpqkoirrRMKyAbkrn1h6nTFkFKSAs9dFUhUhEeH6E63k4jkPBcSg6bp/02D3UYieyP3qWdr3tbdtKz0zLsCordct6kQXcgoNXKrWm6Zq0R5VqHCiKgpXauKsYhRGB7xMEPp7j4HlS4Xmug+e4hEEoZ2NRRCGbZ8AimDEDUrUSe/rppzn44IMB+PWvf83EiRN5++23ufXWW/tkuIgZHhRFIZNKkk4lyspJ+nMplX3SSRrSScZP2YFxzQ00ZtLlrKthKGdXpq4TBhEKCgnblMkRDZ0oEoSl2MsglPF+him97hVVpVBwKBScAXcca7ET2R+GIe1wrje0dRp918MrumVlLwTl+2FaJolMEtO2SDVlsBM2diqBYZnSl0xViUIo5gqIMEJVVFRVGvM1Q7pkgMw9NsGKK4BXS9Uz8EKhQCaTAeDhhx/mYx/7GKqqMmfOHN5+u/oKMzG1QVEUaW/agslJ13Wc7naUTCso0NLcQGd3TsY/qgoJy8L3g5IbhfySaoqCbki/J7WUbllHkxsFJUQU4YfBkOxEbo6e1DT+ECcN7C97rGGZ0qCuKOiKgWnbBKV+iqKiagLTtmSSSF+6rqDK9EFqKSDcSiY2bhQAq/JdTDO3HMUSs5Gqfx533nlnfvvb3/LOO+/wxz/+sWwHW7NmzZDGR8XUDlGyaYFcijY3ZUinEiRtG8s0GDeuqWKJqaoqqUSCTCpJJpkkk7RJJuyKJayqqmWjfSppk04msC2TZMImk0kNWY54vTQT88IQa8KEIbnGQPRUJEpmUiTSsip4siGFYUnveiuZQC8pqB6v+54Mr1bCxkra5QSRZYZoxjqaqXom9rWvfY3TTz+dL3zhCxx55JHl+MmHH36Y/fffv+YCxtQe3UpIt4EShq6jazL9Tiphk7AtCnmZMDESAkWBdDJBJp3Eti3CKGRDRxbP98qxf6mkTaZUlUdRFEzTwNzStLAWY+nxExvimZhhGn1SRPfYznqj6Xp5ZhX05NFHZtgNPB9Tk7UNDMvEdz2Z4lqeDDtpkxJDXy9gtFG1EvvEJz7Bhz70Idrb28vOrgBHHnlkXCikTjDsFKouQ4h6DPGKomCUln2KotDcmMEwZOmxnoIhKAqWZaBrNoauky052JqmQTJh19x9YlBj6bU7yRBu1hmWdGnwHFk0V3rrb74EnSzPphN4sjqUlbDxPa+8DE02pGXCykiUAsQVUmE8E6uWrdqVnjhxIhMnTqxo68kuEbP9U+xaR6Z1Cpl0UlYwKiUttHrtxiUSFn4YVvig9VQSB2SxkVIKahiZatUK0F6Q8rmeB0OcKclK2JilMQ92eWynkgSGLB5iJhQarKaNlaJK9PaUWFvIMTXTVGPJRzdj1803RvpEDeC7paoqDZkUXikawND1vvYbRkZ59abs7Or5Q67EgD4KaDD9DcvEqN/sTts9sRIbg9iZwbhTyvjEodpVrBW62dvFQiEzuZkwX8DP5YkmzeDtYn3ZmFrsuNp3tcQL8DFIGAytT9VwopemOK7noZgWqp1ASyUx0inU9rcxXn1thCWsDi+K8+hXS6zExiB+MTfSItSMctjRMFQBHw5ynrvlTjEVxEospq7pWU56Q+yxH7P9EiuxMUh63OSRFqFmqOV0QaNDiU1JN460CHVHrMTGIPlSibnRglLKeTYaWF3IjrQIdUesxMYgYpjqAQ4X2iiaiQU1rBcwVoiV2BhEN2uf12sk0TSd4jCEOA0HCX10jGM4iZXYGMRMZkZahJqSyqRx3dExE8uYsVdstcRKbAxS6Fw70iLUFNO0cD0PY0L913pYUxg97i/DRazEYuqeQiGP68b+VWOVWImNQex080iLUFNMwxw1Sqw5DjuqmliJjUGiaHTtTqqahuM4Iy1GTQjjsKOqiZXYGMQbZb5IyVQaZ5TMxLrjsKOqiZVYTN3TOn487iiZicVUT6zExiDplkkjLUJNyXZ3U3QcMMxhz7Nfayan4zoV1RIrsTFIoXvdSItQU1zHGTU2sbWF/EiLUHfESmwMEgWjI86wB1VVR40S82PDftXESmwMoo2yXMmNzc0Ui1KJKaZFZnL9upDYepxsuVrqRol1dHQwf/58GhsbaWxsZP78+XR2dg76+PPOOw9FUbj22muHTMZ6wUqNrnQv+x5wII47OmZijdYwFAoYZdSNEjv99NN59tlneeihh3jooYd49tlnmT9//qCO/e1vf8vf/vY3Jk8ePXm0toXCKEvF8/K/nscpjg4ltjo/utxfhoO6mLu+9NJLPPTQQzzxxBO8//3vB+CnP/0pc+fO5ZVXXmG33XYb8Nj33nuPCy+8kD/+8Y985CMfGS6RY4aRQqFA0SkiGsYDb4y0ODHDTF3MxJYtW0ZjY2NZgQHMmTOHxsZGli5dOuBxURQxf/58vvSlL7HnnnsO6lqu69Ld3V3xN9oYLctJU1NRFQXVtCkUiiMtTk1oipeTVVMXM7FVq1Yxfvz4Pu3jx49n1apVAx73rW99C13XueiiiwZ9rauvvpqFCxf2ac9taEc3LNItkyh0ryMKfDTDwko1lpdnVqoRIQReQSq+VPNEitkNRIGHqhskMuPId0h5zWQDiqLg5rsASDaNx813Efouqm6QbGglt6G91DeDquo4uY5S3za8QpbAc1A0nVTTeHLrVwJgJNJouomT3QBAorEV38kTuEUUVSXdMons+nZMO4lhp9BNm2L3etm3YRyB5+A7eVAUMuMmk13fDiJCtxIYdopil3TPsDMthL4r+wKZ1inkNqxCRCG6lcBMpMvZMuxMM1Hg45UKlKTHTaLQuZYoDNBMGyvZsPEeppsQUbTxHrZMpNi9vny/7XQTXvcqTNvAzbXw1Ms+YRji+z6FQoH32tfSsa4bx4oIheAdr0CQ7aTBstEUhQ5HKrsJyQxdXhEnCDBUlbZkhpU5+SwypoWhamxwCgCMT6bJei7FwEdTVSalGng32ynHYpiYml7u25ZMk/ddCr6PqihMTjeyMtdFJAQpwyShG6wrynvWmkhRDHzyvoeiwJR0E6vyXdiuSdIwSBkWa0tZLVrsJF4UlguJTEk3srqQJYgiErpBxrTKGTCa7SRhFJa9/yenG1hbyONHIbau02glysvWJiuBQNBVsilOTDWwwcnjhSGmptFip1iVl8+i0bJRUOh0S/cwlaHTKeKGAYaq0ZZMsTIn+zZYNv4wJd8cUSW2YMGCfhVGb5588kmg/yKtQogBC5k+9dRT/OAHP+Dpp5+uqtjp5ZdfzqWXXlp+3d3dzbRp00i3TMIo/UqmmioVaqZ1SsVrq1e+rlRT22b7mol0+d/JxtbN9jV6BQcnGsZtvq+18bVuWNArhZhpJyv69/63btrY6aaN742rdIzt3dewEhV90y0TB+yLVTkDTDVPGLgvm97DyvttNkzEHjedtV0qO+/YzOwPHc5zTzxOGAl2mNTGpKDIho4sy5UupplJ/F4VtVO9dmZbe917oE/l7aSxsebmuIQ+6L6WptPSK+/k5E3y5vc+1taNiqBvWzcr3u/97ySVM7WJqUrH2E1laujVd0Iqs9m+mV6JMscnN9833SvnWVty4HtYHCZXnhFVYhdeeCGnnXbaZvvMnDmTf/7zn6xevbrPe2vXrmXCAB7ajz32GGvWrGH69OnltjAM+Y//+A+uvfZa3nrrrX6PsywLyxpdLgijndXvrQCg6DjDUQQ8ZjtjRJVYa2srra2tW+w3d+5curq6+Pvf/85BBx0EwN/+9je6urr4wAc+0O8x8+fP56ijjqpoO+aYY5g/fz6f+cxntl34OibVPHHLnbZj9pw5jnd6/cgXS17u+UKRwdU2337ZdHYVs2XqwrC/++67c+yxx3LuuefyxBNP8MQTT3Duuedy/PHHV+xMzpo1i3vvvReAcePGsddee1X8GYbBxIkTN7ubORYoZtePtAjbzKrlr5T/HZSKhBSK9W/c3+DEYUfVUhdKDOCOO+5g7733Zt68ecybN4999tmH2267raLPK6+8QldX1whJWD+MtrAjSjbPoufXfYpqL4zDjqqlLnYnAVpaWrj99ts320cIsdn3B7KDjTVU3dxypzriqJNO5S8P/o58oQjU93LM1LSRFqHuqJuZWEztSGTq3XJUSVjays8XCiMsybbTYqdGWoS6I1ZiY5AeX7XRwt/+/EeA0kysvunxyYoZPLESi6l7tFLB2eIoiZ+MqY5YiY1BzGR92402JZlOY1kW3cFGp2YtVZ9Vgxqt0VWdfTiIldgYpJoIhnrgiI9+glQqRS6fr0hR3Tih/jYwFEbXsxkOYiU2BumJ1xwtrF29kmQqTT5X/z5WPXGJMYMnVmIxdc+TS/6ElUiOit3JmOqJldgYJNnUNyNIPdPQ3EwylSKXy420KNvMpoHaMVsmVmJjkNG2nCzkcqTS6VGhxDqdeDlZLbESG4OE/uiqMr3nAe8nmRwdMzF3mHJwjSZiJTYGUUt+VaMBXVUIGtpIpdNkR4ESM9Q47KhaYiU2Bkk2bDn9UT3x/OOPkExnyOXypTz79UtbMg47qpZYiY1BetJejxayHetLM7H6rxTUk945ZvDUTRaLkaInM0bgjZ6QlsB38evcHykKXEI3j1vIEfgehmHS3dVNdzaHXyiSdT1yfkAxCvHrKPWQG/jDltZ5qHFK49hSdpltRRFDfYU6580332SnnXYaaTFiYuqWN954gx133HHIzh/PxLZAS4tMW7NixQoaG+u/1FlP4ZN33nmHhob6j6EcTeMZTWMB6OrqYvr06eXv0FARK7EtoKrSbNjY2DgqPlg9NDQ0xOPZThlNY4GN36EhO/+Qnj0mJiZmiImVWExMTF0TK7EtYFkWV1555aipRRmPZ/tlNI0Fhm888e5kTExMXRPPxGJiYuqaWInFxMTUNbESi4mJqWvGvBLr6Ohg/vz5NDY20tjYyPz58+ns7NzsMWeddRaKolT8zZkzp6KP67r8+7//O62traRSKU444QTefffdIRyJpNrx+L7PV77yFfbee29SqRSTJ0/mjDPOYOXKlRX9DjvssD5jPu2002ou//XXX88OO+yAbdvMnj2bxx57bLP9H330UWbPno1t2+y4447ceOONffr85je/YY899sCyLPbYYw/uvffemss9ENWM55577uHoo4+mra2NhoYG5s6dyx//+MeKPrfcckuf56AoCo4z9GFx1YxlyZIl/cr58ssvV/SrybMRY5xjjz1W7LXXXmLp0qVi6dKlYq+99hLHH3/8Zo8588wzxbHHHiva29vLf+vXr6/oc/7554spU6aIRYsWiaefflocfvjhYt999xVBEAzlcKoeT2dnpzjqqKPEXXfdJV5++WWxbNky8f73v1/Mnj27ot+hhx4qzj333Ioxd3Z21lT2X/7yl8IwDPHTn/5UvPjii+Liiy8WqVRKvP322/32f/PNN0UymRQXX3yxePHFF8VPf/pTYRiG+PWvf13us3TpUqFpmrjqqqvESy+9JK666iqh67p44oknaip7LcZz8cUXi29961vi73//u3j11VfF5ZdfLgzDEE8//XS5z8033ywaGhoqnkN7e/t2N5bFixcLQLzyyisVcvb+/Nfq2YxpJfbiiy8KoOKmLVu2TADi5ZdfHvC4M888U5x44okDvt/Z2SkMwxC//OUvy23vvfeeUFVVPPTQQzWRvT+2djyb8ve//10AFR/QQw89VFx88cW1FLcPBx10kDj//PMr2mbNmiUuu+yyfvt/+ctfFrNmzapoO++888ScOXPKr0855RRx7LHHVvQ55phjxGmnnVYjqQem2vH0xx577CEWLlxYfn3zzTeLxsbGWok4aKodS48S6+joGPCctXo2Y3o5uWzZMhobG3n/+99fbpszZw6NjY0sXbp0s8cuWbKE8ePHs+uuu3LuueeyZs2a8ntPPfUUvu8zb968ctvkyZPZa6+9tnjebWFbxtObrq4uFEWhqampov2OO+6gtbWVPffcky9+8Ytks7VLfeN5Hk899VTFPQOYN2/egLIvW7asT/9jjjmGf/zjH/i+v9k+Q/kcYOvGsylRFJHNZvvEHuZyOWbMmMHUqVM5/vjjeeaZZ2omd39sy1j2339/Jk2axJFHHsnixYsr3qvVsxnTsZOrVq1i/Pi+SfTGjx/PqlWrBjzuuOOO45Of/CQzZsxg+fLlXHHFFRxxxBE89dRTWJbFqlWrME2T5ubmiuMmTJiw2fNuK1s7nt44jsNll13G6aefXhG/96lPfYoddtiBiRMn8sILL3D55Zfz3HPPsWjRoprIvm7dOsIwZEKpZmQPm7tnq1at6rd/EASsW7eOSZMmDdhnKJ8DbN14NuW73/0u+XyeU045pdw2a9YsbrnlFvbee2+6u7v5wQ9+wAc/+EGee+45dtlll5qOoYetGcukSZP4yU9+wuzZs3Fdl9tuu40jjzySJUuWcMghhwADP79qn82oVGILFixg4cKFm+3z5JNPAv0XkhVCbLbA7Kmnnlr+91577cWBBx7IjBkz+P3vf8/HPvaxAY/b0nkHYqjH04Pv+5x22mlEUcT1119f8d65555b/vdee+3FLrvswoEHHsjTTz/NAQccMJhhDIpN5dyS7P3137S92nPWkq299p133smCBQv43e9+V/HDNGfOnIpNpA9+8IMccMABXHfddfzwhz+sneD9UM1YdtttN3bbbbfy67lz5/LOO+/wne98p6zEqj3nQIxKJXbhhRduceds5syZ/POf/2T16tV93lu7dm2fX4jNMWnSJGbMmMFrr70GwMSJE/E8j46OjorZ2Jo1a/jABz4w6PP2MBzj8X2fU045heXLl/PnP/95i1kUDjjgAAzD4LXXXquJEmttbUXTtD6/wmvWrBlQ9okTJ/bbX9d1xo0bt9k+1TzfrWFrxtPDXXfdxTnnnMPdd9/NUUcdtdm+qqryvve9r/zZGwq2ZSy9mTNnDrfffnv5dc2eTVUWtFFGjyH8b3/7W7ntiSeeqNoQvm7dOmFZlvi///s/IcRGw/5dd91V7rNy5cphM+xXOx7P88RJJ50k9txzT7FmzZpBXev5558XgHj00Ue3We4eDjroIPH//t//q2jbfffdN2vY33333Svazj///D6G/eOOO66iz7HHHjtshv1qxiOEEL/4xS+Ebdvi3nvvHdQ1oigSBx54oPjMZz6zLaJuka0Zy6Z8/OMfF4cffnj5da2ezZhWYkLIm7bPPvuIZcuWiWXLlom99967j0vCbrvtJu655x4hhBDZbFb8x3/8h1i6dKlYvny5WLx4sZg7d66YMmWK6O7uLh9z/vnni6lTp4o//elP4umnnxZHHHHEsLlYVDMe3/fFCSecIKZOnSqeffbZiu1w13WFEEK8/vrrYuHCheLJJ58Uy5cvF7///e/FrFmzxP7771/T8fRs4//85z8XL774orjkkktEKpUSb731lhBCiMsuu0zMnz+/3L/HxeILX/iCePHFF8XPf/7zPi4Wf/3rX4WmaeKaa64RL730krjmmmuG3cVisOP5xS9+IXRdFz/60Y8GdGVZsGCBeOihh8Qbb7whnnnmGfGZz3xG6Lpe8cO1PYzl+9//vrj33nvFq6++Kl544QVx2WWXCUD85je/Kfep1bMZ80ps/fr14lOf+pTIZDIik8mIT33qU322hQFx8803CyGEKBQKYt68eaKtrU0YhiGmT58uzjzzTLFixYqKY4rForjwwgtFS0uLSCQS4vjjj+/TZ3sYz/LlywXQ79/ixYuFEEKsWLFCHHLIIaKlpUWYpil22mkncdFFF/XxjasFP/rRj8SMGTOEaZrigAMOqJjpnXnmmeLQQw+t6L9kyRKx//77C9M0xcyZM8UNN9zQ55x333232G233YRhGGLWrFkVX6ShpprxHHroof0+hzPPPLPc55JLLhHTp08XpmmKtrY2MW/ePLF06dLtbizf+ta3xE477SRs2xbNzc3iQx/6kPj973/f55y1eDZxFouYmJi6Zkz7icXExNQ/sRKLiYmpa2IlFhMTU9fESiwmJqauiZVYTExMXRMrsZiYmLomVmIxMTF1TazEYmJi6ppYiY1iDjvsMC655JKRFgOQmTj222+/Ebv+b3/7W3beeWc0Tdtu7klMbYg99kcxGzZswDAMMpnMSItCLpfDdd1ydolasGTJEg4//HA6Ojr6JHDclAkTJvCZz3yGiy66iEwmU5N7Us31Y4aOUZmKJ0ayaUbQkUAIQRiGpNNp0un0iMiQy+VYs2YNxxxzDJMnTx4RGbaE7/sYhjHSYtQl8XJyFLPpcnLmzJlcddVVnH322WQyGaZPn85PfvKT8vtz587lsssuqzjH2rVrMQyjnFr49ttv58ADDySTyTBx4kROP/30itTcPVVu/vjHP3LggQdiWRaPPfZYn+Xkk08+ydFHH01rayuNjY0ceuihPP300xXXVhSFn/3sZ5x88skkk0l22WUX7rvvPgDeeustDj/8cACam5tRFIWzzjqrzz1YsmRJedZ1xBFHoCgKS5YsAWDp0qUccsghJBIJpk2bxkUXXUQ+ny8fu7mxbu76M2fO5Nprr62QY7/99mPBggUVY7vxxhs58cQTSaVSfOMb3wDg/vvvr6jetHDhQoIg6DOumF5UHTIeUzdsWtxjxowZoqWlRfzoRz8Sr732mrj66quFqqripZdeEkIIcd1114np06eLKIrKx1x33XViypQpIgxDIYQQP//5z8WDDz4o3njjDbFs2TIxZ86cipxQPQUi9tlnH/Hwww+L119/Xaxbt05ceeWVYt999y33e+SRR8Rtt90mXnzxRfHiiy+Kc845R0yYMKEinREgpk6dKn7xi1+I1157TVx00UUinU6L9evXiyAIxG9+85uKijr9VV9yXVe88sor5TQwPSmG/vnPf4p0Oi2+//3vi1dffVX89a9/Ffvvv78466yzysdubqybu/6MGTPE97///Qo59t13X3HllVdWjG38+PHi5z//uXjjjTfEW2+9JR566CHR0NAgbrnlFvHGG2+Ihx9+WMycOVMsWLBgkE98bBIrsVFMf0rs05/+dPl1FEVi/Pjx5fQ1a9asEbqui7/85S/lPnPnzhVf+tKXBrxGT2WkbDYrhNioxH77299W9NtUiW1KEAQik8mI+++/v9wGiP/6r/8qv87lckJRFPGHP/yh4lqbq6gjhBAdHR0VqYWEEGL+/Pnic5/7XEW/xx57TKiqKorFYlVj3fT6g1Vil1xySUWfgw8+WFx11VUVbbfddpuYNGnSZsc31omXk2OMffbZp/xvRVGYOHFieYnU1tbG0UcfzR133AHA8uXLWbZsGZ/61KfKxzzzzDOceOKJzJgxg0wmw2GHHQbAihUrKq5z4IEHblaONWvWcP7557PrrruWC/3mcrk+5+ktbyqVIpPJVCxft5annnqKW265pWyrS6fTHHPMMURRxPLly6sa69ay6T166qmn+PrXv14h07nnnkt7ezuFQqEm1xyNxIb9McamxmNFUYiiqPz6U5/6FBdffDHXXXcdv/jFL9hzzz3Zd999Acjn88ybN4958+Zx++2309bWxooVKzjmmGPwPK/ivKlUarNynHXWWaxdu5Zrr72WGTNmYFkWc+fO7XOeLcm7tURRxHnnncdFF13U573p06dXNdZNUVW1XLCkh54Scr3Z9B5FUcTChQv7LTZj2/ZghjUmiZVYTAUnnXQS5513Hg899BC/+MUvmD9/fvm9l19+mXXr1nHNNdcwbdo0AP7xj39s1XUee+wxrr/+ej784Q8D8M4777Bu3bqqzmGaJgBhGFZ9/QMOOIB//etf7Lzzzv2+//zzz29xrANdv62tjfb29vLr7u7u8uxuSzK98sorA8oU0z/xcjKmglQqxYknnsgVV1zBSy+9xOmnn15+b/r06ZimyXXXXcebb77Jfffdx3//939v1XV23nlnbrvtNl566SX+9re/8alPfYpEIlHVOWbMmIGiKDzwwAOsXbuWXC436GO/8pWvsGzZMi644AKeffZZXnvtNe677z7+/d//HRjcWAe6/hFHHMFtt93GY489xgsvvMCZZ56JpmlblOlrX/sat956KwsWLOBf//oXL730EnfddRf/9V//VcVdGXvESiymD5/61Kd47rnnOPjgg5k+fXq5va2tjVtuuYW7776bPfbYg2uuuYbvfOc7W3WNm266iY6ODvbff3/mz5/PRRdd1G/h380xZcoUFi5cyGWXXcaECRO48MILB33sPvvsw6OPPsprr73GwQcfzP77788VV1zBpEmTgMGNdaDrX3755RxyyCEcf/zxfPjDH+akk05ip5122qJMxxxzDA888ACLFi3ife97H3PmzOF73/seM2bMqOKujD1ij/2YmJi6Jp6JxcTE1DWxEouJialrYiUWExNT18RKLCYmpq6JlVhMTExdEyuxmJiYuiZWYjExMXVNrMRiYmLqmliJxcTE1DWxEouJialrYiUWExNT18RKLCYmpq75/7qMg64gEP12AAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 300x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import torch\n",
    "from matplotlib import pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "def plot_v2(x_tr, y_tr, model=None):\n",
    "    def generate_heatmap_plane(x, m=150):\n",
    "        x = x.data.numpy()\n",
    "        d1, d2 = np.meshgrid(\n",
    "            np.linspace(-2, 2, m),\n",
    "            np.linspace(-2, 2, m))\n",
    "        heatmap_plane = np.stack((d1.flatten(), d2.flatten()), axis=1)\n",
    "        # Below, we compute the distance of each point to the training\n",
    "        # datapoints. If the distance is less than 1e-3, that point\n",
    "        # uses the noise features of the closest training point.\n",
    "        # Otherwise a random but constant noise is added.\n",
    "        dists = ((heatmap_plane[:, 0:1] - x[:, 0:1].T) ** 2 +\n",
    "                 (heatmap_plane[:, 1:2] - x[:, 1:2].T) ** 2)\n",
    "        noise_dims = x[np.argmin(dists, 1)][:, 2:]\n",
    "        noise_dims[dists.min(1) > 0.001] = np.random.randn(\n",
    "            1, noise_dims.shape[1]) * 1.0\n",
    "        return np.concatenate([heatmap_plane, noise_dims], 1)\n",
    "    plt.figure(figsize=(3, 3))\n",
    "    cm = plt.cm.RdBu.copy()\n",
    "    cm.set_under(\"#C82506\")\n",
    "    cm.set_over(\"#0365C0\")\n",
    "    if model is not None:\n",
    "        heatmap_plane = [generate_heatmap_plane(x_tr) for i in range(5)]\n",
    "        heatmap_x = heatmap_plane[0][:, 0].reshape(150, 150)\n",
    "        heatmap_y = heatmap_plane[0][:, 1].reshape(150, 150)\n",
    "        y_hat = [model(torch.FloatTensor(hp)).data.cpu().numpy()[None]\n",
    "                 for hp in heatmap_plane]\n",
    "        y_hat = np.concatenate(y_hat).mean(0)\n",
    "        if y_hat.shape[1] == 2:\n",
    "            y_hat = y_hat[:, 1:2] - y_hat[:, 0:1]\n",
    "        heatmap_preds = 1.0 / (1.0 + np.exp(-y_hat))\n",
    "        heatmap_preds = heatmap_preds.reshape(150, 150)\n",
    "        plt.contourf(\n",
    "            heatmap_x,\n",
    "            heatmap_y,\n",
    "            heatmap_preds,\n",
    "            np.linspace(0, 1, 20),\n",
    "            cmap=cm,\n",
    "            alpha=0.75,\n",
    "            vmin=0,\n",
    "            vmax=1,\n",
    "            extend=\"both\")\n",
    "        \n",
    "        plt.contour(\n",
    "            heatmap_x,\n",
    "            heatmap_y,\n",
    "            heatmap_preds,\n",
    "            [0.5],\n",
    "            antialiased=True,\n",
    "            linewidths=1.0,\n",
    "            colors=\"k\")\n",
    "        \n",
    "    plt.scatter(\n",
    "        x_tr[:, 0],\n",
    "        x_tr[:, 1],\n",
    "        c=(y_tr > 0).int() - (y_tr <= 0).int(),\n",
    "        cmap=cm,\n",
    "        edgecolors='none',\n",
    "        s=20,\n",
    "        alpha=0.25)\n",
    "    \n",
    "    plt.axhline(\n",
    "        y=0,\n",
    "        ls=\"--\",\n",
    "        lw=0.7,\n",
    "        color=\"k\",\n",
    "        alpha=0.5)\n",
    "    \n",
    "    plt.axvline(\n",
    "        x=0,\n",
    "        ls=\"--\",\n",
    "        lw=0.7,\n",
    "        color=\"k\", \n",
    "        alpha=0.5)\n",
    "    \n",
    "    plt.grid(\n",
    "        color=\"k\",\n",
    "        linestyle=\"--\",\n",
    "        linewidth=0.5,\n",
    "        alpha=0.25)\n",
    "    \n",
    "    plt.xlim(-0.5, +0.5)\n",
    "    plt.ylim(-0.5, +0.5)\n",
    "    return plt\n",
    "def problem_1(num_samples=400, num_dimensions=1200, train=True):\n",
    "    p = 0.5 if train else 0.1\n",
    "    y = torch.zeros(num_samples, 1).bernoulli_(0.5)\n",
    "    x1 = (torch.randn(num_samples, 1) * 0.2 - 1) * (2 * y - 1)\n",
    "    x2 = (torch.randn(num_samples, 1) * 0.2 - 1) * (2 * y - 1)\n",
    "    x2[torch.randperm(len(x2))[:int((1 - p) * len(x2))]] *= -1\n",
    "    noise = torch.randn(num_samples, num_dimensions - 2) * 1\n",
    "    x = torch.cat((x1 * 1, x2 * 1, noise), -1)\n",
    "    return x/5 , y\n",
    "if __name__ == \"__main__\":\n",
    "    x, y = problem_1(num_dimensions=2)\n",
    "    model = torch.nn.Linear(x.size(1), 1, bias=False)\n",
    "    optimizer = torch.optim.Adam(model.parameters(), lr=1e-2)\n",
    "    loss = torch.nn.BCEWithLogitsLoss()\n",
    "    for iteration in range(50000):\n",
    "        optimizer.zero_grad()\n",
    "        (loss(model(x), y)).backward()\n",
    "        optimizer.step()\n",
    " \n",
    "    plot_v2(x, y, model)\n",
    "    plt.xlabel(\"invariant feature\")\n",
    "    plt.ylabel(\"spurious feature\")\n",
    "    plt.title(\"BCE: {:.3f}, ACC: {:.3f}\".format(\n",
    "        loss(model(x), y).item(), model(x).gt(0).eq(y).float().mean().item()))\n",
    "    plt.tight_layout()\n",
    "    plt.savefig(\"/Users/kartikahuja/Desktop/representation_balance/Plots_Fig1/Gaussian_balance_group.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 114,
   "id": "cd1e94a0",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/xv/p6drvz2d3yx65ss0h3gbt72c0000gn/T/ipykernel_11686/3096545600.py:35: RuntimeWarning: overflow encountered in exp\n",
      "  heatmap_preds = 1.0 / (1.0 + np.exp(-y_hat))\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 300x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import torch\n",
    "from matplotlib import pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "def plot_v2(x_tr, y_tr, model=None):\n",
    "    def generate_heatmap_plane(x, m=150):\n",
    "        x = x.data.numpy()\n",
    "        d1, d2 = np.meshgrid(\n",
    "            np.linspace(-2, 2, m),\n",
    "            np.linspace(-2, 2, m))\n",
    "        heatmap_plane = np.stack((d1.flatten(), d2.flatten()), axis=1)\n",
    "        # Below, we compute the distance of each point to the training\n",
    "        # datapoints. If the distance is less than 1e-3, that point\n",
    "        # uses the noise features of the closest training point.\n",
    "        # Otherwise a random but constant noise is added.\n",
    "        dists = ((heatmap_plane[:, 0:1] - x[:, 0:1].T) ** 2 +\n",
    "                 (heatmap_plane[:, 1:2] - x[:, 1:2].T) ** 2)\n",
    "        noise_dims = x[np.argmin(dists, 1)][:, 2:]\n",
    "        noise_dims[dists.min(1) > 0.001] = np.random.randn(\n",
    "            1, noise_dims.shape[1]) * 1.0\n",
    "        return np.concatenate([heatmap_plane, noise_dims], 1)\n",
    "    plt.figure(figsize=(3, 3))\n",
    "    cm = plt.cm.RdBu.copy()\n",
    "    cm.set_under(\"#C82506\")\n",
    "    cm.set_over(\"#0365C0\")\n",
    "    if model is not None:\n",
    "        heatmap_plane = [generate_heatmap_plane(x_tr) for i in range(5)]\n",
    "        heatmap_x = heatmap_plane[0][:, 0].reshape(150, 150)\n",
    "        heatmap_y = heatmap_plane[0][:, 1].reshape(150, 150)\n",
    "        y_hat = [model(torch.FloatTensor(hp)).data.cpu().numpy()[None]\n",
    "                 for hp in heatmap_plane]\n",
    "        y_hat = np.concatenate(y_hat).mean(0)\n",
    "        if y_hat.shape[1] == 2:\n",
    "            y_hat = y_hat[:, 1:2] - y_hat[:, 0:1]\n",
    "        heatmap_preds = 1.0 / (1.0 + np.exp(-y_hat))\n",
    "        heatmap_preds = heatmap_preds.reshape(150, 150)\n",
    "        plt.contourf(\n",
    "            heatmap_x,\n",
    "            heatmap_y,\n",
    "            heatmap_preds,\n",
    "            np.linspace(0, 1, 20),\n",
    "            cmap=cm,\n",
    "            alpha=0.75,\n",
    "            vmin=0,\n",
    "            vmax=1,\n",
    "            extend=\"both\")\n",
    "        \n",
    "        plt.contour(\n",
    "            heatmap_x,\n",
    "            heatmap_y,\n",
    "            heatmap_preds,\n",
    "            [0.5],\n",
    "            antialiased=True,\n",
    "            linewidths=1.0,\n",
    "            colors=\"k\")\n",
    "        \n",
    "    plt.scatter(\n",
    "        x_tr[:, 0],\n",
    "        x_tr[:, 1],\n",
    "        c=(y_tr > 0).int() - (y_tr <= 0).int(),\n",
    "        cmap=cm,\n",
    "        edgecolors='none',\n",
    "        s=20,\n",
    "        alpha=0.25)\n",
    "    \n",
    "    plt.axhline(\n",
    "        y=0,\n",
    "        ls=\"--\",\n",
    "        lw=0.7,\n",
    "        color=\"k\",\n",
    "        alpha=0.5)\n",
    "    \n",
    "    plt.axvline(\n",
    "        x=0,\n",
    "        ls=\"--\",\n",
    "        lw=0.7,\n",
    "        color=\"k\", \n",
    "        alpha=0.5)\n",
    "    \n",
    "    plt.grid(\n",
    "        color=\"k\",\n",
    "        linestyle=\"--\",\n",
    "        linewidth=0.5,\n",
    "        alpha=0.25)\n",
    "    \n",
    "    plt.xlim(-0.5, +0.5)\n",
    "    plt.ylim(-0.5, +0.5)\n",
    "    return plt\n",
    "def problem_1(num_samples=5000, num_dimensions=1200, train=True):\n",
    "    p = 0.98 if train else 0.1\n",
    "    y = torch.zeros(num_samples, 1).bernoulli_(0.5)\n",
    "    x1 = (torch.rand(num_samples, 1) * 0.2 - 1) * (2 * y - 1)\n",
    "    x2 = (torch.rand(num_samples, 1) * 0.2 - 1) * (2 * y - 1)\n",
    "    x2[torch.randperm(len(x2))[:int((1 - p) * len(x2))]] *= -1\n",
    "    noise = torch.randn(num_samples, num_dimensions - 2) * 1\n",
    "    x = torch.cat((x1 * 1, x2 * 1, noise), -1)\n",
    "    return x/5 , y\n",
    "if __name__ == \"__main__\":\n",
    "    x, y = problem_1(num_dimensions=2)\n",
    "    model = torch.nn.Linear(x.size(1), 1, bias=False)\n",
    "    optimizer = torch.optim.Adam(model.parameters(), lr=1e-2)\n",
    "    loss = torch.nn.BCEWithLogitsLoss()\n",
    "    for iteration in range(50000):\n",
    "        optimizer.zero_grad()\n",
    "        (loss(model(x), y)).backward()\n",
    "        optimizer.step()\n",
    " \n",
    "    plot_v2(x, y, model)\n",
    "    plt.xlabel(\"invariant feature\")\n",
    "    plt.ylabel(\"spurious feature\")\n",
    "    plt.title(\"BCE: {:.3f}, ACC: {:.3f}\".format(\n",
    "        loss(model(x), y).item(), model(x).gt(0).eq(y).float().mean().item()))\n",
    "    plt.tight_layout()\n",
    "    plt.savefig(\"/Users/kartikahuja/Desktop/representation_balance/Plots_Fig1/Uniform_imbalance_group.pdf\")\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 115,
   "id": "69ab4ae6",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/xv/p6drvz2d3yx65ss0h3gbt72c0000gn/T/ipykernel_11686/3693640470.py:35: RuntimeWarning: overflow encountered in exp\n",
      "  heatmap_preds = 1.0 / (1.0 + np.exp(-y_hat))\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAATEAAAEiCAYAAACRJ+VdAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8qNh9FAAAACXBIWXMAAA9hAAAPYQGoP6dpAABWmUlEQVR4nO2dd5gUVdbG3+qce3KCCSggWZI4YwAFGTAsiLrI4hIEUT5lAVl1YXddGHcFdQ0oK6ZVWIIuBsyIsAqIgqgEBYnCyAAzw+Se6Vzddb4/erqZnlzQga65v+fpB/r2qapzq3revuHcczkiIjAYDEaMIou2AwwGg3EhMBFjMBgxDRMxBoMR0zARYzAYMQ0TMQaDEdMwEWMwGDENEzEGgxHTMBFjMBgxDRMxBoMR0zARu0BWrlwJjuOCXsnJybjuuuvwySefNHvMiRMnMGvWLHTv3h1arRY6nQ69e/fGX//6V5w5cyZgN3Xq1Cbnbvi6EJYtW4YePXpArVajS5cuKCgoAM/z7TqW53kUFBQgJycHarUaPXr0wLJly1qs62233Ya4uDgYDAaMHDkSe/bsadb2v//9L/r37w+NRoOMjAzMnTsXVqv1vOvYkIEDB4LjODz99NOt2n388cf4zW9+g9TUVKhUKiQkJGDEiBFYu3Ztk/tTW1uLxx9/HIMHD4bJZIJarUZOTg6mTZvWYh3boq6uDo888gjy8/ORnJwMjuOwaNEiUecoKyvD1KlTkZSUBJ1Oh7y8PHzxxRfN2v7vf/9DXl4edDodkpKSMHXqVJSVlTWxE/PMIw4xLogVK1YQAFqxYgXt3LmTduzYQevXr6fhw4cTAProo4+C7D/++GPS6/WUnZ1N//znP+l///sfffHFF7R06VLq168f9e/fP2A7ZcoU0mq1tHPnzmZf58s//vEP4jiOFixYQFu2bKGnnnqKVCoVzZgxo13H33PPPaRWq+mpp56iLVu20Pz584njOHr88ceD7MrKyigjI4N69+5N7733Hn366ad0zTXXkNFopMOHDwfZrlmzhgDQPffcQ19++SW9/PLLZDabaeTIkeddTz979+4lAASAevTo0ayNIAg0depUAkA33XQTrVmzhrZt20YfffQRPfjgg2QymWjp0qUB+19++YUuueQSMhgM9NBDD9Enn3xCW7dupZUrV9JNN91EAKimpka0r4WFhWQ2m2no0KF0zz33EABauHBhu493Op3Up08f6ty5M61Zs4Y2bdpEY8eOJYVCQVu3bg2y3bp1KykUCho7dixt2rSJ1qxZQ506daI+ffqQ0+kMsm3vM48GTMQuEL+Iff/990Hldrud1Go1/e53vwuUnThxgvR6PQ0YMKDZL7ggCPTee+8F3k+ZMoX0en1I/a2oqCCNRkP33ntvUPnjjz9OHMfRzz//3OrxBw4cII7jaPHixUHlM2bMIK1WS5WVlYGyhx9+mJRKJf3666+BMovFQklJSTR+/PhAmcfjofT0dMrPzw8659q1awkAbdiwQXQ9G/LAAw8QALr55psJAH3zzTdNbJ588kkCQAUFBc2eo6SkhLZv3x7wt2/fvmQymWj//v3N2m/YsIFsNptoXwVBIEEQiIiovLxctIi9+OKLBIB27NgRKON5nnr16kVDhgwJsr3iiiuoV69exPN8oOybb74hALR8+fJAmZhnHg2YiF0gLYmYIAhkNBpp8uTJgbJZs2YRgHa3osIhYv4WT2MfiouLCUCbv6z/+Mc/CACVlJQEle/YsYMA0Nq1awNlXbt2pVGjRjU5x7333ktarTbwx/P1118TAHrrrbeC7NxuNxkMhna3EJvD4XBQfHw8DRo0iI4ePUoAaPr06U2uk5CQQD169AgISGu8++67BICWLFly3n61h/MRsRtuuIEuu+yyJuWLFy8mAHT69GkiIjp9+nSLdejevXtQC1jMM48GbEwsRHi9Xng8HvA8j9OnT2Pu3Lmw2WyYOHFiwGbTpk1ITU1Fbm6uqHN7PJ4mL0EQgmyuu+66do2THThwAADQt2/foPL09HQkJSUFPm/t+OTkZKSlpQWV9+vXL+j8DocDx48fD5Q3tnU4HDhx4kTQMY1tlUolevTo0aZPrbF+/XpUV1dj2rRp6NatG6655hqsW7cuaKzthx9+QFVVFcaOHduue7hp0yYAwK233tpuPziOw3XXXSfWfdEcOHCgxXsOAD///HPArmF5Y9uG97y9zzxaMBELEbm5uVAqlVCpVMjMzMQrr7yCf/3rXxg1alTApqioCF26dBF1XpvNBqVS2eSVn58fZCeXyyGXy9s8X2VlJdRqNfR6fZPPEhISUFlZ2ebxCQkJTcr1ej1UKlXg+OrqahBRs7b+Mr+t/9+WbNvyqTVef/11aDSawI/J9OnTYbVa8fbbbwdsioqKAKDdz0asPdD+53OhtPR8LuSet/eZRwtFVK8uIVatWoWePXsCACoqKvD+++/jgQcegNfrxaxZs877vFqtFl999VWTcpPJFPS+pdmn5mittdGeloiY40Nhe74zsYWFhdiyZQt+97vfIS4uDgDw29/+FrNnz8Ybb7yBadOmndd5zwePxxOxa4Xjnl/odyacMBELET179sTgwYMD70ePHo2TJ0/ikUcewe9//3vExcUhKysLhYWFos4rk8mCznuhJCYmwul0wm63Q6fTBX1WVVWFQYMGtXn8vn37mpTbbDa43e7AL3Z8fDw4jmv2V7qqqgrAuVZAYmIiAN8vfmpqahPb5loB7eGNN94AEeGOO+5ATU1NoHzMmDFYu3YtDh8+jB49eiArKwsA2v1sGtr36NHjvHwLF4mJiaLveXO2De95e595tGDdyTDiH/s5evQoAGDUqFE4e/Ysvv3226j55B8L279/f1B5aWkpKioq0KdPnzaPLy8vR2lpaVC5/3z+47VaLbp27drkOn5brVaLSy65pFWfPB4PDh8+3KZPzSEIAlauXAkAuO222xAfHx94rV27FoBP5ABg8ODBSEhIwIcffghqR6Jj/xDBBx98INqvcNO3b98W7zlw7vn4/23JtuE9b+8zjxpRnVaQAC3NThIRjRw5kgDQiRMniKh9IRbr168PvA/H7GRlZSVpNBqaOXNmUPmSJUtEhVg88cQTQeX33Xdfk+n2Rx55hFQqFRUVFQXKamtrKTk5me68885AmT/EYvTo0UHnfOuttwgAffbZZ6LruWHDBgJADzzwAG3ZsqXJq3fv3pSamhqYIW0rxOLs2bP09ddfB/xtK8Ri48aN5xVi0ZDzmZ1cvnw5AaBvv/02UMbzPPXu3ZuuvPLKINshQ4ZQnz59yOPxBMp27txJAOill14KlIl55tGAidgF0jjYdefOnfTJJ5/QtGnTCACNGzcuyP7jjz8mnU5HOTk59PTTT9MXX3xBX3zxBS1btowGDBggKti1YUDi8OHDSS6Xt8tnf7Drn//8Z9q6dSv985//JLVa3SSU4T//+Q/J5XL6z3/+E1TuD3z85z//SVu3bqU///nPLQa7pqenU9++fen999+nDRs20NChQ8loNNKhQ4eCbFevXk0A6N5776UtW7bQq6++SnFxcc0GuwKgYcOGtVrH22+/nRQKBZ05c6bZz1944QUCQB988AERBQe73nzzzbR27Vr66quv6OOPP6aHH36YzGZzi8GuDz/8MG3YsIG2bdtGq1atojFjxhDHcUE/VHK5nIYPH96qz342bNhA77zzDr3xxhsEgH7729/SO++8Q++8806QME6bNo3kcnlQHJ7T6aTevXtTZmYmrV27ljZv3kzjxo1rNth1y5YtpFAoaNy4cbR582Zau3YtZWZmthrs2tYzjwZMxC4Qv4g1fJnNZurfvz89++yzTb4MRETHjx+n+++/n7p27UpqtZq0Wi316tWL5s2bR4WFhQG7KVOmNDl3w9exY8cCtsOGDSMxDevnn3+eunfvTiqVirKysmjhwoXkdrubrduKFSuCyt1uNy1cuJCysrJIpVJR9+7d6YUXXmj2Or/88gvdeuutZDKZSKfT0YgRI2j37t3N2r755pvUr18/UqlUlJaWRrNnz6a6urogm7q6OgJAEyZMaLFu5eXlpFKp6NZbb23Rprq6mrRaLf3mN78JKv/www/p5ptvpuTkZFIoFBQfH0/XX389vfzyy+RyuYJsa2pq6O9//zsNHDiQDAYDKZVKysrKot///vdNAmrbI7x+srOzW3zmzX0/GpYREZWWltLkyZMpISGBNBoN5ebm0ubNm5u91qZNmyg3N5c0Gg0lJCTQ5MmT6ezZs03sxDzzSMMRsd2OGLHDhg0bcMstt+DHH39sEuvG6JiwgX1GTLFlyxZMmDCBCRgjAGuJMRiMmIa1xBgMRkzDRIzBYMQ0TMQYDEZMw0SMwWDENGztZBsIgoDi4mIYjcaoL3RlMGIJIkJdXR0yMjIgk4WvvcRErA2Ki4uRmZkZbTcYjJjl1KlT6Ny5c9jOz0SsDYxGIwDgursfh0KlibI3oYF32aFU69o2vEg4XFSFQQP742ipBQN6ZeN4uRWmRC1G9U/H01NuwtVDBuNfvxuK8u9+gkcZh7rTdag+eATF5XbwXS+NtvuisPMu6JTqaLsREpweHn/a/mHgbyhcMBFrA38XUqHSQKnWRtmb0CB4PTFVF5lSA6VGB7mKh0qrh0JDUGq10Op9XfyU1BSYdFo41SrUnDgJgy4NbrkCWpkcCoUy2u6Lghe80MaYz20R7mEYNrDfAXHba6PtQsggAnZ993203QgZtS5ntF2IOZiIMSQAm3DpyDAR64AYEtKj7UIIIej1sTO+1xYZBlPbRowgmIh1QOy1FdF2IWQQEeJM5mi7ETLK7bZouxBzMBHrgAgePtouhAwiQnp6WtuGMQIveKPtQszBRKwDIpfIFL6fg4cOR9uFkKGWs4ABsTAR64Co9dLpfhFRWKPBI02cJnZCXy4WpPP0Ge3GXlMWbRdCBhHB4XBE242QcdZWF20XYg4mYoyYx2xmM3odGSZiHRCpdScH9O8fbTdCRlwMraS4WGAi1gGRVEZyIvx88GC0vQgZBAk9mwjBRKwDIq1lR4SKyspouxEyLGzZkWiYiDFiGl+rki076sjEnIgtX74cXbp0gUajwaBBg7B9+/Z2HffNN99AoVCgv4TGT84Xfbx0gkOJCEmJCdF2I2Sk6dkkhVhiSsTWrVuHuXPn4i9/+Qv27t2La6+9FjfeeCOKiopaPc5isWDy5MkYMWJEhDy9uHHUVUXbhZBBIHTv1i3aboSMKidbdiSWmBKxZ599FtOnT8c999yDnj17YunSpcjMzMRLL73U6nH33XcfJk6ciLy8vAh5enEjeNzRdiGk/HJYOgP7bi9bdiSWmBExt9uN3bt3Iz8/P6g8Pz8fO3bsaPG4FStW4Pjx41i4cGG4XYwZZBJKukdEqK6pibYbIUMll0fbhZgjZhZqVVRUwOv1IjU1Nag8NTUVpaWlzR5z7NgxzJ8/H9u3b4dC0b6qulwuuFyuwPvaWunM5PnRGhOj7ULoIIJGI4204QCQoNFH24WYI2ZEzE/jVLdE1Gz6W6/Xi4kTJ6KgoADdu3dv9/mXLFmCgoKCJuXWqhIolGoYEtJhr62A4OEhV6qh1psDy3jUejOIKBDCoI9Pg6OuCoLHDZlCCa0xEbZqn+CqdCZwHAeXzQIA0MWlwGWzwMu7IFMooTMlwVpVUm9rhEymgNNaXW+bDLe9Dh63E5xcAX1cCqyVxQAApdYAuUIFZ/24l9acBN5pg8flACeTwZCQjrLCn6CPS4FSo4dCpYGj1heioDUlwuN2gnfaAI6DMTEDdZUlAAlQqLVQavRwWHxpfDTGBHh5l88WgDGpE6xVpSDBC4VaC5XWAHtNeb1tPAQPD7fDCgAwJKbDXlMOweuBXKWBWmc6dw8NcSBBOHcPE9LAWythKf0V7lo3vJ5OsJ0tBOdSw3qJFoIgoLyyCgd+PYM4rxenrTbYnJVwOh3wEuF0XQ0AwKTWQM5xqHb6liil6oywuB1wejxQymRI1hlRbPU9C6NKDaVMjiqnHQCQojOgzu2Cw8NDLpMhXW8KnNegVEElVwRsk3UG2HgX7DwPGcchw2BGsdUCgQh6pQpahRIVDt89S9Lq4fDwsPFucBzQyRCH/RXFSNYaoFMqoVeqUW733bMEjQ5uwQur2/cD28lgxll7HTyCAK1CCaNKjbJ623iNDl7Bi9p62wyDCeV2G3jBC41CAbNaG1jeFKfWgkCB0I40vQlVThvcXi9UcjkSNHqU2nzPwqzWgAOHGlf9PdQbUeN0wOX1QCmTI1mnR7G1NnC/ea+nuT+xkMNRjEQ+ut1u6HQ6vPPOOxg3blygfM6cOdi3bx+2bdsWZF9TU4P4+HjIGzTPBUEAEUEul2PTpk0YPnx4k+s01xLLzMzEDfc9E1N56VujruIMjEmdou1Gu/n510oMuWIgDhdbMLhvDo6VWWFO0uLmgZ0wf3R/TLvzNiweMwRlO/ei5kQ5BF0aqvYfwukyG/jusTXof7quBp2NcdF2IyQ4PDzmbHkXFosFJlP4Zl1jpiWmUqkwaNAgbN68OUjENm/ejLFjxzaxN5lM2L9/f1DZ8uXL8eWXX+Ldd99Fly5dmr2OWq2GWi2tVDWNUemkM41PRKitk86iabNaOl3jSBEzIgYA8+bNw6RJkzB48GDk5eXh1VdfRVFREWbOnAkAWLBgAc6cOYNVq1ZBJpOhT58+QcenpKRAo9E0Ke9oSGkTYCLg11Nnou1GyOBY4K5oYkrE7rzzTlRWVuKxxx5DSUkJ+vTpgw0bNiA7OxsAUFJS0mbMGANw2SxQaQ3RdiMkEBFcbumEjNS4HDCopN0TCDUxJWIAcP/99+P+++9v9rOVK1e2euyiRYuwaNGi0DvFiCqs7dKxiZk4MUbo0MWlRNuFkEFEGH6NdIKYU/Xh3S1bijAR64D4wzokARHKK6WzjMrikk6W2kjBRKwD4uVdbRvFCESE/YePRtuNkOH0RCa2SkowEeuASGrZEQhyCW0UopSxZUdikc7TZ7QbnSkp2i6EFJ1WOrFVyTq27EgsTMQ6IP7lTFKAiNA5Qzr50fzLdhjth4kYI6YhIui00lgOxjg/mIh1QFQ66UzjExF+PnIs2m6EDBMLdBUNE7EOiEwWczHOLSOxHcDlbGBfNNJ5+ox240/pIxWcLuksO6quT+nDaD9MxBgxDREhJzN20goxQg8TsQ6ILi452i6EDCLCwL69ou1GyEjRSWNhfiRhItYBcdulk3+LiPDJ5q3RdiNk1Lmls5oiUjAR64B43NLaZdojoaU6Dg8fbRdiDiZiHRBOLp3ZSZLY7KRCQnWJFOyOdUD0EkrFAwA9u10SbRdCRqqEYvgiBROxDoh/Z6RYhwTfHjeJ8fFR9iR0nLFKKE1ShGAixoh5dv/0c7RdYEQRJmIdEKWE8usDgDdC+xtGApZfXzxMxDogcoUq2i6EhnoRa7i3aKyjYsuORMNErAPi3x081vG3xJRK6SR5rGLLjkRzXiK2fft2/P73v0deXh7OnPHt+bd69Wp8/fXXIXWOwWgdn4j179Mzyn4wooloEXvvvfcwatQoaLVa7N27Fy6XL8K4rq4OixcvDrmDjNCjNUsjs6u/JXamuDTKnoSOZLbsSDSiRewf//gHXn75Zbz22mtBzfirrroKe/bsCalzjPDAO23RdiEk+EXsVIl0RMwmoU1cIoVoETty5AiGDh3apNxkMqGmpiYUPjHCjEdi24LxvHRmJ+08W3YkFtEilp6ejl9++aVJ+ddff41LLpFO5LSU4aSytMXXEINaJZ2BfTnH9jMXi+hv83333Yc5c+Zg165d4DgOxcXFWLt2LR566CHcf//94fCREWIMCenRdiEkUL2KjR97U5Q9CR3pBnO0XYg5RK8EfuSRR2CxWHD99dfD6XRi6NChUKvVeOihhzBr1qxw+MgIMXWVxTAmZkTbjZDx1c7vMf6SEdF2IyScsdagkyEu2m7EFKJEzOv14uuvv8Yf//hH/OUvf8HBgwchCAJ69eoFg4HNqsQM9QPiMU99PYrOSGkLumh7EHuIEjG5XI5Ro0bh0KFDSEhIwODBg8PlFyOMKDXS2KDVPzupllCwq14pkdUUEUT0mFjfvn1x4sSJcPjCiBAKlTR2zA5E7Kukkx9Nq5COIEcK0SL2+OOP46GHHsInn3yCkpIS1NbWBr3CzfLly9GlSxdoNBoMGjQI27dvb9F2/fr1GDlyJJKTk2EymZCXl4fPP/887D5e7DhqK6PtQkgZ2Kd3tF0IGRUOacTwRRLRP2GjR48GAIwZMwZcg+lgIgLHcfB6vaHzrhHr1q3D3LlzsXz5clx99dV45ZVXcOONN+LgwYPIyspqYv/VV19h5MiRWLx4MeLi4rBixQr85je/wa5duzBgwICw+RnreDxeOF1u8DwPTiaDnAOcLi84GUGjVkGhUABEUCgVUERz8XV9S6yyuiZqLgheAW6nK/C95zgOgleASqOCSsMyUkQC0SK2ZcuWcPjRLp599llMnz4d99xzDwBg6dKl+Pzzz/HSSy9hyZIlTeyXLl0a9H7x4sX48MMP8fHHH3doEdOaElv8zOPxoKKyBrVWO+wOJ5wuN9xuHkQEAkEuk0HGcVAoFFCr1UiMNyEjPRnyKMSe+UMsioqjk+RREATU1Vhgq6mD3eqA02YDeX3psuVKGbQGPfTxZshlHJQaNTQ6DRRtjN8laaUxXhlJRIvYsGHDwuFHm7jdbuzevRvz588PKs/Pz8eOHTvadQ5BEFBXV4eEhIQWbVwuV2A9KICIdJEjjcftbHFczFJrQ3m1BbW1VjidbjSeLPNAAABwLh5u3uNrrXEcOmdEIeV1fUvMw4ev9d8abocLVaUVcFrtcNqdEDzBftgsNlSerYDBZITWqIMxPg6GOEOrQubw8NCwcTFRiBaxr776qtXPm1uSFAoqKirg9XqRmpoaVJ6amorS0vatnXvmmWdgs9kwfvz4Fm2WLFmCgoKCJuXWqhIolGoYEtJhr62A4OEhV6qh1pthrykDAKj1ZhAR3Haf8Onj0+Coq4LgcUOmUEJrTISt2uerSmcCx3Fw2XzpiHVxKXDZLPDyLsgUSuhMSbBWldTbGiGTKQI7d+vikuG218HjdoKTK6CPSwmknFZqDZArVIF0O1pzEninDR6XA5xMBkNCOmpKC6GPS4FSo4dCpQmMkWlNiaiqKEVV8Rm4eQ84bTzIWQOQAMhVgFwNuH3bvZHKALfdAcHpQZmnFqmpiXBZykGCFwq1FiqtAfaacgCAxhgPwcPD7bACAAyJ6bDXlEPweiBXaaDWmc7dQ0McSBDO3cOENPDWSlhKf4W71g2vpxNsZwvBudSwpuQAACpranDg1zOI83px2mqDzVkJp9MBLxFO19UAAExqDeQch2qnb8lVqs4Ii9sBp8cDpUyGZJ0RxfWpoY0qNZQyeSAtTorOgDq3Cw4PD7lMhnS9CaframApr4LTboPH7oDF4/vhM0EBFwS4IEAGIN6jwsmqcsitSqTwTmQoM2CX+8Q3SauHw8PDxrvBcUAnQxx+ra2CjXdDp1RCr1Sj3O67ZwkaHdyCF9b6Ld06Gcw4a6+DRxCgVShhVKlRVm8br9HBK3hRW2+bYTCh3G4DL3ihUShgVmtx1uZ7jnFqLQgEi8u3A1aa3oQqpw1urxcquRwJGj1Kbb5nYVZrwIFDTf2ytVS9ETVOB1xeD5QyOZJ1ehRbawP3m49QskrRInbdddc1KWs4NhbOMbHG1wLOjcW1xVtvvYVFixbhww8/REpKy62GBQsWYN68eYH3tbW1yMzMhCEhHUq1FkDTjTaMScE7UKsbbPagb7RRbWNbVYMsq7pG2SUa2yo1usD/G3cJm9iqz71XKNVAg/0n9PGpQcGuDY/loYJHYQRX/83gNHFB54X2XCuWAJBCDrneBC/vhSEhrWWf1D6Rb+hDa/43vIdKQyLMaTlQCRbIFUroU7vAlKSF3uSzuf6aXPTJ6YSykjJ0Nugh6BJRdaYMp2tt6GwM9l+vPDdOldQow21jW12DcIdEraKJrdriwlm+BvAQEnHOVgkZGp45ASrADXgrbFCkEzrHnbuORqFEfIPnmqozIqNB1H5Dn3TwiY6fNL2pVf9NDWxT9cZWbY0NWuYputZtG2afbZx1o6FtpLafEz2QUV1dHfQqKyvDxo0bccUVV2DTpk3h8BEAkJSUBLlc3qTVVVZW1qR11ph169Zh+vTpePvtt3HDDTe0aqtWq2EymYJeUqO1aH3e7WnShWwNEggqpQKqaIQ51HcnO6W1/vzDhUqjhuAR2m3v4XlYLdZWbTLYsiPRiBYxs9kc9EpKSsLIkSPx1FNP4ZFHHgmHjwAAlUqFQYMGYfPmzUHlmzdvxlVXXdXicW+99RamTp2KN998EzfffHPY/Isl6ipbjnBXKMTNNnoFAXFmY1T2fvQP7H/8+RcRvzYAaPRagGu/5HMcB2qji1XMdjsSTch+PpOTk3HkyJFQna5Z5s2bh0mTJmHw4MHIy8vDq6++iqKiIsycOROAryt45swZrFq1CoBPwCZPnoznn38eubm5gVacVquF2dyBf/Go5daDRiMuYlwmA9zu6KSPyTL7ujXRWqrj4XmAa794EwmQK1sPuxDYuiPRiBaxn376Keg9EaGkpARPPPEELr/88pA51hx33nknKisr8dhjj6GkpAR9+vTBhg0bkJ2dDQAoKSlBUVFRwP6VV16Bx+PBAw88gAceeCBQPmXKFKxcuTKsvl7MKBqMlTSGE9WZBAQBqKyxoHNGSsTDLPwtMVWUUvHYLVZxCko+IWsNnYSWUEUK0SLWv39/X7O40cPLzc3FG2+8ETLHWuL+++9vMeVPY2HaunVr2P2JRVpbO+k+j3AFu9UBr8cDuSpy6/4ICAhI7qD+Ebtu4PoCwVZbB/K2f0xMJpe32V3Xt9FSYzRFtIgVFhYGvZfJZEhOToZGI431eB0Bh6WiyWygH99sr8guGucbG4sW0Qq09fKeQGuwPciVcqi1rf+dlNutTWYDGa0j+ulv27YNaWlpyM7ORnZ2NjIzM6HRaOB2uwNjUYzYRavVQCWiS8MB0Oo0kEdhv0S/0G7d8V3Er82Bg0qnBdfeZVccoI83QmPQtW3LEIVoEbv77rthsTSdQamrq8Pdd98dEqcY4UVjbHnFQlpyAjRqNTRqNeRyGVoLwePgE72UhHgolZEPsfAPaeh1LY/xhQtOxsEQZ4Qp3gxFG2NynFyG+NREdL40Cyp1613uBA0TObGI/ua1FFx6+vTpjj3jF0N4eVcgcLcxGo0aXbt0wqkzZ+HileDgyyOnUMjAu3k4XW54BQFymRxarQrJiQlITU5sV8BxuAh3gHVLGOJM8Hq8kCsVsFuscDp8kewcOHAyGVRqBRQqNeJSExGXFA9FO4Te7fUEBdky2qbdIjZgwABwHAeO4zBixAhfJoN6vF4vCgsLAxkuGBc3vNMGTSspkOPjTDAZ9XC63JDL5FCrlfB4veB5D+QyGQQSAAKUSkXQ9yDS+FtiGalRWLcJQKlSIiEtCYY4I6gTQa5UAOQLveA4DnKFHEqVUtTGLFbejTjWGhNFu7+Bt956KwBg3759GDVqVFA6apVKhZycHNx+++0hd5ARHeRyeVA3TalQQBlFwWqWehHrdmmXqLkgk8mgadSdVYmMtWNcGO3+Vi5cuBAAkJOTgzvvvJPNRsYwLc1Mxhr+mcGfDh4GBgTXSUjPBsoORsOtC4LNTIpH9MD+lClTmIDFONYq6eyYDQDllVVB76v2H4qSJxdOiU16qZ/Cjej+gdfrxXPPPYe3334bRUVFcLvdQZ9XVVW1cCTjYoGE6AyEhxr/mJgQxRi1UBPNeLtYRXRLrKCgAM8++yzGjx8Pi8WCefPm4bbbboNMJsOiRYvC4CIj1LS27CimqBexrE7S2UOTbRQiHtEitnbtWrz22mt46KGHoFAo8Lvf/Q7//ve/8be//Q3ffvttOHxkhBiVVhp7hPpbYiOHtpzFJNYwqtiyI7GIFrHS0lL07dsXAGAwGAKBr7fccgs+/fTT0HrHCAv+jKtS4f2N/4u2CyHDn52V0X5Ei1jnzp1RUuLLR9W1a9dAIsTvv/8eajX7FWFEDn9LrKaGDYZ3ZESL2Lhx4/DFF74kdHPmzMGjjz6Kbt26YfLkyZg2bVrIHWSEHo0xPtouhITAsiO9RMb4wJYdnQ+iZyefeOKJwP/vuOMOdO7cGTt27EDXrl0xZsyYkDrHCA+Chwck1GjWtZEZIpbgJTJzHEkuOAQ7NzcXubm5ofCFESHcDmvQph2xzhX9w5uMM5LUuV0wS2X2OEKcVyKm1atX4+qrr0ZGRgZOnjwJwLdR7YcffhhS5xiM1vB3Jw8cDm9adMbFjWgRe+mllzBv3jzcdNNNqKmpCWQQiIuLa7LjNuPixJCYHm0XQoJfxKw2e5Q9CR1styPxiBaxZcuW4bXXXsNf/vIXyBskhBs8eDD2798fUucY4UEyIRb1IlZntUXZkdBRbq+Ltgsxh2gRKywsxIABA5qUq9Vq2GzS+TJJGSFCOzOHG39LTEpLdXgJ1SVSiBaxLl26YN++fU3KP/vsM/Tq1SsUPjHCjFwljdk8v4j99jc3RtmT0KG52NIdxQCi79jDDz+MBx54AE6nE0SE7777Dm+99RaWLFmCf//73+HwkRFi1Dpp7WpeVl4BZGdF242QYFaxmUmxiBaxu+++Gx6PB4888gjsdjsmTpyITp064fnnn8eECRPC4SMjxNhrymI6p9ignskghQxEvvGjr3Z9j5mDpSFiZ+11LKeYSNrVnfzoo4/A8+d2eZ4xYwZOnjyJsrIylJaW4tSpU5g+fXrYnGQw/Bwra7i20L9dWvTy+zOiT7tEbNy4caipqQHgS1tcVlYGAEhKSkJKSnTymzPOH3Ur+fVjgaIqX0hFYNmRVjpdsHiNdOoSKdolYsnJyYE0Oy3tdsSIHUhiM2Cjrr822i6EDK+oXYsZQDtFbObMmRg7dizkcjk4jkNaWhrkcnmzL8bFj9sujawP/pbYqWLppNuudTmj7ULM0a6B/UWLFmHChAn45ZdfMGbMGKxYsQJxcXFhdo3BaIN6Efvhx/3A1V2j7AwjWrR7drJHjx7o0aMHFi5ciN/+9rfQ6VjKkFhFn5AWbRdCgr/nFW+WTshIul46dYkUooNdFy5cyAQsxnHUVkbbhZAipbWTlU626kUs55XFIposX74cXbp0gUajwaBBg7B9+/ZW7bdt24ZBgwZBo9HgkksuwcsvvxwhTy9eBA/ftlEM4B8TG9SvT5Q9CR1uL8snJpaYErF169Zh7ty5+Mtf/oK9e/fi2muvxY033oiioqJm7QsLC3HTTTfh2muvxd69e/HnP/8Zs2fPxnvvvRdhzy8u5EppZET0b56blCCNTLUAoJazZUdiiSkRe/bZZzF9+nTcc8896NmzJ5YuXYrMzEy89NJLzdq//PLLyMrKwtKlS9GzZ0/cc889mDZtGp5++ukIe35xoYnxOLHG7Phhd7RdCBksTkw8IRExfyBsOHG73di9ezfy8/ODyvPz87Fjx45mj9m5c2cT+1GjRuGHH34IWoHQ0bBVn422C6HBv1FIrXR2CCq1sVQ8YhEtYk8++STWrVsXeD9+/HgkJiaiU6dO+PHHH0PqXEMqKirg9XqRmpoaVJ6amorS0ubjhEpLS5u193g8qKioaPYYl8uF2traoBfj4sQ/JsZCrzs2ojvgr7zyCtasWQMA2Lx5MzZv3ozPPvsMb7/9Nh5++OHAFm7hovFqgbZWEDRn31y5nyVLlqCgoKBJ+eGv10MmV0CtNSL5kr5wWCpQXXwcCpUGbqcNKV36QmOIw5nD38HLuwAAnXpcCblSjaL9X4GTyaBU66DWmRCffgnOnvgJXt4ND++E1hCP7P7Xo+inr2CvrQAnk0FnSkJi5+6oKv4FjroqcJwcHrcDmb2vhsftwNkTP0HwesBxMlx6xShYzhah/OTPkCtU4ORyxKVkQ6U1oLzoILy8G4LXg7i0LujUYwh+/XEbZHI55AolTClZMCako/SXPSACBC8PhVKD1K79Yas+i8rTxwAQFCotLr1iFEqO7kZt+Sko1FqQ14O0rgPgtNbAWlUKt6MORISMy66ASmfEr3u/BODbcTwxoxuUGh1OH/oWap0RbocNxsR0JGb1ROmxPXDUVQEATMmdkdKlH07//A2cNgtUWgNqqu2wZCag6tBeWA66UAw7juuUyLjzDgDA2bJyzHt5HTS1dRiiNeJEdQX2VJSBaiyoOWRB78R0pOqN2FlcCEf9pMag1EwkavXYfPIwZOCgV6qhU6rQPT4FByqK4fTwsHt4mNUajMzugR3FhSi2WiDjOCRq9eiZkIZCSyXK7LWQczLYPTzyMrpAIMKeslPgvV5wHIfROT1RaqvF3rLTUMnlUMrk6GSIQ6JWj5/Kz4AXvHB7vcgyxeOaTpdi++lfQACUcjkyjXHobIjHj+WnwXu98BJBLpNhcGoWKh1WHKo6C4EIKrkcYy7ti91nT6HQUgmtQgkiQt/kDNh5HqfqqmDjeXhJwMDUzkjVm/DZiYMAfDuOd4tPRpxah69O/wKjSg27h0ey1oA+SenYX1GMs/Wtw3SDCVekZuObMydQ6bTBoFJDIMLg1CwU1VahymlDrdv33R/dpSdO19W0+HcZSjgicesctFotjh49iszMTMyZMwdOpxOvvPIKjh49iiuvvBLV1dVhcdTtdkOn0+Gdd97BuHHjAuVz5szBvn37sG3btibHDB06FAMGDMDzzz8fKHv//fcxfvx42O12KJVNt4x3uVxwuVyB97W1tcjMzMQN9z0DpUQ2cHA7rDG1C/jPv1ZiyBUDcbjYAnNqEpJT9chMMaA7V4Y/3DYSG996HdcaXCjbuRc1J8pRcbwaQno2in88CL57t2i7L4o6t0syu4A7PDzmbHkXFosFJlP44t9Edyfj4+Nx6tQpAMDGjRtxww03APC1cLxhnB5WqVQYNGgQNm/eHFS+efNmXHVV89vY5+XlNbHftGkTBg8e3KyAAb4MtSaTKeglNVw2S7RdCA31v7//XvtOlB0JHRaXI9ouxByiRey2227DxIkTMXLkSFRWVuLGG31ZNfft24euXcO79GPevHn497//jTfeeAOHDh3Cgw8+iKKiIsycORMAsGDBAkyePDlgP3PmTJw8eRLz5s3DoUOH8MYbb+D111/HQw89FFY/GZFBZCeCIVFEj4k999xzyMnJwalTp/DUU0/BYPB1S0pKSnD//feH3MGG3HnnnaisrMRjjz2GkpIS9OnTBxs2bEB2dnbAh4YxY126dMGGDRvw4IMP4sUXX0RGRgZeeOEF3H777WH182JHH5/atlEM4I8Tk9KyozS9MdouxByiRUypVDbbkpk7d24o/GmT+++/v0WxXLlyZZOyYcOGYc+ePWH2KrZwWmugMydF240Lxt8SS05KjLInoaPa6UCyLnbGKy8GRIvYqlWrWv28YXeOcXHinz2Neep7k316xNbgfWu4JLITVSQRLWJz5swJes/zPOx2O1QqFXQ6HROxGECmaH5SI9bwt8S2fLMLY+8cFmVvQoOK5eQTjeiB/erq6qCX1WrFkSNHcM011+Ctt94Kh4+MEKM1Saf7BQAyCWUaTtToo+1CzBGSZUfdunXDE0880aSVxrg4sVVJIxOqvyVWbZHOqooSm3TqEilCtgBcLpejuLg4VKdjMNqmXsSSEqWTxYIhHtFjYh999FHQeyJCSUkJ/vWvf+Hqq68OmWOM8KGSyOa5/pbYbTflA5BGMkGTWhq7s0cS0SJ26623Br3nOA7JyckYPnw4nnnmmVD5xQgjnCymMjC1yVc7v0fe9b2i7UZIkEtofC9SiBYxQWLbfXVEXNYaqCQwgOwPdj1yvBCQiIhVOx3QSyRpZaS4oJ9kImJLPxhRo3EqHq/NDkEnjU1QGO3nvERs1apV6Nu3L7RaLbRaLfr164fVq1eH2jdGmNDFSWvX9vRU6dQnVceWHYlFdHfy2WefxaOPPopZs2bh6quvBhHhm2++wcyZM1FRUYEHH3wwHH4yQojLXgudFGLF6lti+dddA0AaqxAsbgeSYihN0sWAaBFbtmwZXnrppaDI/LFjx6J3795YtGgRE7EYwOuWxi7T/u7kzt37MPS6nlH2JjQ4PWzZkVhEdydLSkqazd911VVXoaSkJCROMcKLTCI76vhF7MRJX+aSurOxH2ahlNjMcSQQfce6du2Kt99+u0n5unXr0K2bdBbiShldXHK0XQgp8RJKXJnMxsREI/onuaCgAHfeeSe++uorXH311eA4Dl9//TW++OKLZsWNcfFhrSyBMalTtN24cOpbYpXVNdH1I4QUWy3obIyLthsxheiW2O23345du3YhKSkJH3zwAdavX4+kpCR89913QbnvGYxw4w/uGXfjSJDAds7uqJzX4MigQYMCOx4xYo9Y2iSkPVisViBVGt0wqWwSEknaJWK1tbWBDTPa2odRihtrSA2p5RP7fu9PmHCpNNbtKmUsn5hY2iVi8fHxKCkpQUpKCuLi4prds9G//2M4dzxihAZnXTWUal203bhg/CJmtdmj7EnoqHLaoVOqou1GTNEuEfvyyy+RkJAAANiyZUtYHWIw2g1b8sZAO0Vs2DBf6l+Px4OtW7di2rRpyMzMDKtjjPAhlRALf0vs7gm3A5BGMsEUtkmIaETNTioUCjz99NOsyxjjuB3WaLsQEigQYhGeXeejQZ1bGsunIonoEIsRI0Zg69atYXCFESk8ktll2idiH2+SzhCHw8NH24WYQ3SIxY033ogFCxbgwIEDGDRoEPT64LxUY8aMCZlzjPDAiZgBc/E8SCCoVcrAxA0BUFxEu/LI5dFbqkNE8Ho88PAekEAgDlAqlBC8Xnh4DxQqBZRqFWTtXE4kZ8uORCNaxP7v//4PgC+bRWPY7GRsYEhoO+eWx+tFWXk1rDY7eI8XXsELjggCAMEjQKaQwWQ0IN5kgNlkaHbGOtz4u5MJceaIXxsABK8X1upaWCprYKu1gne5AQ4grwBOLoNKpYZSq4IxzghzcgJU6rZjwNL1LERJLCyzawekruJMq8uOnC43ik6XotpSC573wCsI8PC+FphMxkHGceBkMjgdLjgcTrjcbqQmhz+1z+C+OThWdm48zy9iXbtkh/3azWGvs6G6ohq1FdVwO13nlhDU47a7AAsHe60VtlobUjqnQWdqfeD+dF0NW3YkEmmkM2CEDLebR1lFFSqqLHC6XBCE4L9MQSAIIMArwOsVoFQqUVVThziTCWp1+IJoDxdbMLjRrkZ+EUtPSQEQ2R9XQRBgq7XCbrHC7XQ3EbAARHDZnPB6vOA4DulqFVRqFgcWSkSL2GOPPdbq53/729/O2xlGZFC2kl/f7nDCUmuHm3c3EbDGCIIAu9MBhVwOl9sVVhFrjY1btyP/jshG7HMcB7fTBZ7n2xWv5nHzsNZaYa2pRUJqUot2BhboKhrRIvb+++8Hved5HoWFhVAoFLj00kuZiMUA8lY2onC7vXC6nKA2BMyPy8XDo/FALotCo77eRZUi8tf2jwF63O2cTSTA43LDaWt9ZlglkVxvkUT0Hdu7d2+TstraWkydOpVlsYgRnHVVUKqbHxPj5IDgFeBtp4j5GyEaTeRbEP7uZK018skQ/cvsZJwM3vZ2ZQVqcwKELTsST0jmc00mEx577DE8+uijoThds1RXV2PSpEkwm80wm82YNGkSampqWrTneR5/+tOf0LdvX+j1emRkZGDy5Mlsl/I20Gs04EXOMHsFATJZ9GYne/eIfDJOL++BTKEAifgLIhBUUepyS5mQBaXU1NTAYrGE6nRNmDhxIvbt24eNGzdi48aN2LdvHyZNmtSivd1ux549e/Doo49iz549WL9+PY4ePcri2ABozS2PychkXPu7SPUIXi+cLveFunXejB01PPIX5Th4XG4IfPtz4ssVCnBtxNcls2VHohHdnXzhhReC3hMRSkpKsHr1aowePTpkjjXk0KFD2LhxI7799ltceeWVAIDXXnsNeXl5OHLkCC677LImx5jNZmzevDmobNmyZRgyZAiKioqQlZUVFl9jAd5pg6KFcTGrzd7iRFtLCAQ4nC5oNZHOheXz9MUVa7FkzJCIX9teJ6Iby3GQtWPszsa7oGbjYqIQfbeee+65oPcymQzJycmYMmUKFixYEDLHGrJz506YzeaAgAFAbm4uzGYzduzY0ayINYfFYgHHcYiLiwuLn7GCx+UAWsgh6HS7IZNx7R4TA3w/ZNGINPd3J+vEiEmIcDtcAKjl0IqGcBzkCjlUGmWbY2J2nkeCJiQudhhEi1hhYWE4/GiV0tJSpKQ03SA1JSUFpaWl7TqH0+nE/PnzMXHixFYTN7pcLrhc5xbhtpUEMibhWhYcOSeHSqWCV3C3K7BZJuOgVaug1UbvL4+TR348jpPJfN1DjguIaUuo1CrIFHKo1Gqo22ityqKw8iHWuaB266lTp8BxHDp37nxexy9atAgFBQWt2nz//fcA0GoixrbgeR4TJkyAIAhYvnx5q7ZLlixp1idrVQkUSjUMCemw11ZA8PCQK9VQ682w15QBANR6M4gIbrtP+PTxaXDUVUHwuCFTKKE1JsJW7RNdlc4EjuPgsvnGEXVxKXDZLPDyLsgUSuhMSbBWldTbGiGTKeC0VtfbJsNtr4PH7QQnV0AflwJrpW/CQqk1QK5QwVlXBcA3/sU7bfC4HOBkMhgS0gEQ6irOQKnRQ6HSwFFb6bM1JULFeaAmG7xeF9xyPbz2aoAEQK4C5GrAXee7ISoD5PBCDUKcRguVUgFrVSlI8EKh1kKlNcBeUw4A0BjjIXj4QPYMQ2I67DXlELweyFUaqHWmc/fQEAcShHP3MCENvLUSzkol6iqUEDw6WM4ch9ahg8rts8lMT8eBX4sh8wooqa3FWbsVCmstBCKcrqsBAJjUGsg5DtVOX4hDqs4Ii9sBp8cDpUyGZJ0RxVbfszCq1FDK5Khy+pItpugMqHO74PDwkMtkSNebUCE4UacGnEoOcHthhW9szAQFXBDgggC5QoF0rR41nAClVg61WgFOowz4lKTVw+HhYePd4DigkyEOHHxR+zqlEnqlGuV23z1L0OjgFryw1me56GQw46y9Dh5BgFahhFGlRlm9bbxGB6/gRW29bYbBhHK7DbzghUahgFmtxVmb7znGqbUgECwu316kaXoTqpw2uL1eqORyJGj0KLX57rNZrQEHDjX1CQRS9UbUOB1weT1QyuRI1ulRbK0N3G/eG5k9NDlq62ekER6PBwUFBXjhhRdgtdZ/KQ0G/OEPf8DChQuhVLZ/9qWiogIVFRWt2uTk5ODNN9/EvHnzmsxGxsXF4bnnnsPdd9/d4vE8z2P8+PE4ceIEvvzySyQmtr48prmWWGZmJm647xko1dq2KxUD1FUWw5iY0eLnZ8urUF1TB5vDAZfbDRk4EAA3z8PrFSCTyaBWKmEy6JGUHI+keBPkYVwQ/vOvlTB1ujSw7Cg5VY/MFAPMxbvxjz9Mw5fvrcYQRQ2OvfUFBF0aqvYfgpCejeIfD4LvHr6ZS4fVjsqSMlSVVoJ3nvvOKFRK6E0GaE06yOUKyOQyyOVyGBPMULXREiu2WpBhiM5a0FDj8PCYs+VdWCyWsKatF90SmzVrFt5//3089dRTyMvLA+Abs1q0aBEqKirw8ssvt/tcSUlJSEpqeabMT15eHiwWC7777jsMGeIbwN21axcsFkuzG/n68QvYsWPHsGXLljYFDADUajXU7VioG9O08buVkhQPo1EPd/2yI4/HCzfvgUwug1qlgEajgVwmg0Iuh1wui8ribwCBenz2xTb065UQ8ctrDTqkZXdCXEoCrNW+daZqjRqGeBM0Oi08bh4e3gOOA5RqNRTKtv/cBJatVjSiReytt97Cf//7X9x4442Bsn79+iErKwsTJkwQJWLtpWfPnhg9ejRmzJiBV155BQBw77334pZbbgka1O/RoweWLFmCcePGwePx4I477sCePXvwySefwOv1BsbPEhISoFJ13IDC1pYdAb6uu06jhi7is43nh80evfxoCpUSBpUSBnPTloZKo26z5dUYPQt0FY3oKSWNRoOcnJwm5Tk5OWEVhrVr16Jv377Iz89Hfn4++vXrh9WrVwfZHDlyJBCrdvr0aXz00Uc4ffo0+vfvj/T09MBrx44dYfMzFlCopDH95R8JUaukE0CqlchOVJFEdEvsgQcewN///nesWLEi0O1yuVx4/PHHMWvWrJA76CchIaHNvS4bDu/l5OS0OWvUUXHUVkpiB3Cqj2+IWnc2DFQ4bCwVj0jOa+3kF198gc6dO+Pyyy8HAPz4449wu90YMWIEbrvttoDt+vXrQ+cpg9GY+t+oMfnDgZL90fWFETVEi1hcXBxuv/32oDK281FsoTWFP4FhJPC3tI8eL0Sf2N9GE4Av7IIhDtEitmLFinD4wYggHrdTEuNifhH78dAR3DYo9rvHgC8sQcPGxUQhemDf4XDAbj+34/LJkyexdOlSbNq0KaSOMcIH74z8Mp1w4nRKZ5szGx+9hfSximgRGzt2LFatWgXAl7liyJAheOaZZzB27Fi89NJLIXeQEQYkMhDub4mFM9A20kjk0UQU0SK2Z88eXHvttQCAd999F2lpaTh58iRWrVrVJMMF4+KktWj9mKJexJYsmBdlR0JHJ0NctF2IOUSLmN1uh9HoS4GwadMm3HbbbZDJZMjNzcXJkydD7iAj9PjXZMY6/hCLdz7ZGGVPQkeJNXw5+aSKaBHr2rUrPvjgA5w6dQqff/458vPzAQBlZWVhXR/FCB0kkW33/N3JH346EGVPQoeXxTaKRrSI/e1vf8NDDz2EnJwcXHnllYH1k5s2bcKAAQNC7iAj9CgkspDdj1ZCa111IhIoMHyIDrG44447cM0116CkpCQQ7AoAI0aMYBuFxAhtrZ2MGepbLZHPKBs+9K3sRMVonvPKJ5aWloa0tLSgMn92CcbFj8NSIY1lR/UiNuLaq4DKI1H2JjSU261s2ZFIIp9TmMEIMVXVbDC8I8NErAOiMUY+91Y48LfE9uz/OcqehI4EjUTWT0UQJmIdEK9HIlHh9SLGeyKTBjkSuAVxe34ymIh1SPj6XPexjj8Ywe50RtWPUOLPoc9oP0zEGDHPqOuuibYLjCjCRKwDYpDIsiP/mNigPr2i7Eno6CSRTUIiCROxDoitfnu0WMcvYv986fUoexI6ztrrou1CzMFErANCEdoPMOzUi5hXIsuoAMAjobpECiZiHRApJEQEGm4UIp0dgthGIeJhItYBUemM0XYhJPhFbEz+8Ch7EjqMKrbsSCxMxDog9pryaLsQGupFzEzR23cy1JTZpRH+EkmYiDFinjfe/yzaLjCiCBOxDojGEB9tF0KCPymiSS+RrBwA4tmyI9EwEeuACII0ZieJCBzHwSuhpTpSqkukYCLWAXFLJBbJL2JZ6anRdiVk1LJlR6JhIsaIaTiOw9UD+kTbDUYUYSLWATEkpEfbhdBQvwL8qx9+jK4fISTDwPapEAsTsQ6IvbYi2i6EBH938sRpaezeBADldmltbBwJmIh1QAQPH20XQgbHcfB4pTMYzrOBfdEwEeuAyCWyGYW/JdalU1rbxjGCRnFe2150aGJGxKqrqzFp0iSYzWaYzWZMmjQJNTU17T7+vvvuA8dxWLp0adh8jBXUeqmke/GJ2P/dOSbajoQMs8S204sEMSNiEydOxL59+7Bx40Zs3LgR+/btw6RJk9p17AcffIBdu3YhI0MaebQuFLuEUvFwHIdlb34QbVdCxlmbNMJfIklMtF0PHTqEjRs34ttvv8WVV14JAHjttdeQl5eHI0eO4LLLLmvx2DNnzmDWrFn4/PPPcfPNN0fKZUYE8IvYqdIyoKs0Nj9hiCcmWmI7d+6E2WwOCBgA5Obmwmw2Y8eOHS0eJwgCJk2ahIcffhi9e/du17VcLhdqa2uDXlJDOt1JH0addJbqxLHupGhioiVWWlqKlJSUJuUpKSkoLS1t8bgnn3wSCoUCs2fPbve1lixZgoKCgibl1qoSKJRqGBLSYa+tgODhIVeqodabA90ztd4MIoLb7hM+fXwaHHVVEDxuyBRKaI2JsFX7/FXpTOA4Di6bb89EXVwKXDYLvLwLMoUSOlMSrFUl9bZGyGQKOK3V9bbJcNvr4HE7wckV0MelwFpZDABQag2QK1Rw1lUBALTmJPBOGzwuBziZDIaEdNRVlkCl0UGp0UOh0sBRW+mzNSXC43aCd9oAjoMxMQN1lSUACVCotVBq9HBYfOEZGmMCvLzLZwvAmNQJ1qpSkOCFQq2FSmsIZMvQGOMheHi46zcoMSSmw15TDsHrgVylgVpnOncPDXEgQTh3DxPSwFsr4axUoq5CCcGjg+XMcWgdOihtvvPV2R04eKYcGq+AktpanLVbobDWQiDC6boaAIBJrYGc41Dt9GW8SNUZYXE74PR4oJTJkKwzotjqexZGlRpKmRxVTjsAIEVnQJ3bBYeHh1wmQ7reFDivQamCSq4I2CbrDLDxLth5HjKOQ4bBjGKrBQIR9EoVtAolKhy+e5ak1cPh4WHj3eA4oJMhDqU2CzQuFXRKJfRKNcrrs1okaHRwC97ARiKdDGactdfBIwjQKpQwqtSBDBjxGh28gjcQ/Z9hMKHcbgMveKFRKGBWawPd1ji1FgSCxeXbbCVNb0KV0wa31wuVXI4EjR6lNt+zMKs14MChxlV/D/VG1DgdcHk9UMrkSNbpUWytDdxvPkLJN6MqYosWLWpWMBry/fffA/BNpTfG351ojt27d+P555/Hnj17WrRpjgULFmDevHmB97W1tcjMzIQhIR3K+l9JfVywoDbeTVvdIF+XPi65VVuV1hD4v86c1KqtssHiYK0psXVb9bn3CqUaaJBCTKXRBdk3/L9CpYHGEHfus8TgwNiGtkq1NsjWkJDWoi3UwS1AfXxqy7YIvodKQyI0iVkwJnWCrMwKc+qlSEoxwFX2MziZDPfcfhOyzh7HqcJqdNaZoNMZIBhMKOa4Jrtp6xvMzCY1uPcAmtjqlOeSLSZqFe22VcsVSGiQdzKjUd78hsdqFMqgRd8ahSro84b/1yG4pZamDw6MbeyTqYFtqt7Yqq2xQaLMFF3rtoYGOc+SdS3fQ0eEQnmiKmKzZs3ChAkTWrXJycnBTz/9hLNnzzb5rLy8HKmpza+b2759O8rKypCVlRUo83q9+OMf/4ilS5fi119/bfY4tVoNtVoaIQhSx58U8dsfDyIrjT2zjkpURSwpKQlJSUlt2uXl5cFiseC7777DkCFDAAC7du2CxWLBVVdd1ewxkyZNwg033BBUNmrUKEyaNAl33333hTsfw+jjpRFXRfUhFqUVVUCaNJZSNW5dMdomJsbEevbsidGjR2PGjBl45ZVXAAD33nsvbrnllqCZyR49emDJkiUYN24cEhMTkZgY3OVSKpVIS0trdTazI+Coq2zSJY5JCL4xmjrpZEOtctqadOcYrRMTs5MAsHbtWvTt2xf5+fnIz89Hv379sHr16iCbI0eOwGKxRMnD2IEtO7p4cUuoLpEiJlpiAJCQkIA1a9a0auMfI2mJlsbBOhoyhTR2B/I/75njxwDFR6PsTWhQyeXRdiHmiJmWGCN0aI3SCAz1z07X2ezRdiVkJGikk2o7UjAR64D4Y9ViHSKCTAas/fR/0XYlZPhjshjth4kYI6bh0P4YQIY0YSLWAVHpJDKNXz8mZtBKZ6mOWS2N3dkjCROxDoiYFQwXM/44sbtuuaFt4xiBtSzFw0SsA+JfrykFOI7DqbMS2dEcCKxLZLQfJmKMmMU/O7nhq2+j7QojijAR64DopBCtDwD1IpZolsgYH5ou1Ga0DROxDohUupP+llithOLEapysOykWJmIdEC8vjV2m/SImpc1zXRHKwSUlmIh1QGQKZbRdCAn+ZUddMqSRlQMAlDK27EgsTMQ6IDpT2+mPYgLyzU5+IqGB/WQdW3YkFiZiHRB/2mtJwHEor66Jthchw5/emdF+YiaLRbTwd1k8bmeUPQkdHt4FPobikQTeCa/bDrfDBo/TBt4BuO2A2+2CIAhw8zzqHC5YeR6C2w2b1wOBd8MheMHHWNohl4ePWFrncOOsr0db2WUuFI7CfYUY58SJE7j00kuj7QaDEbMcP34cl1xySdjOz1pibZCQ4EtbU1RUBLM59rc68298curUKZhMsR9fJaX6SKkuAGCxWJCVlRX4GwoXTMTaQCbzDRuazWZJfLH8mEwmVp+LFCnVBTj3NxS284f17AwGgxFmmIgxGIyYholYG6jVaixcuFAye1Gy+ly8SKkuQOTqw2YnGQxGTMNaYgwGI6ZhIsZgMGIaJmIMBiOm6fAiVl1djUmTJsFsNsNsNmPSpEmoqalp9ZipU6eC47igV25ubpCNy+XCH/7wByQlJUGv12PMmDE4ffp0GGviQ2x9eJ7Hn/70J/Tt2xd6vR4ZGRmYPHkyiouLg+yuu+66JnWeMGFCyP1fvnw5unTpAo1Gg0GDBmH79u2t2m/btg2DBg2CRqPBJZdcgpdffrmJzXvvvYdevXpBrVajV69eeP/990Pud0uIqc/69esxcuRIJCcnw2QyIS8vD59//nmQzcqVK5s8B47j4HSGf1mcmLps3bq1WT8PHz4cZBeSZ0MdnNGjR1OfPn1ox44dtGPHDurTpw/dcsstrR4zZcoUGj16NJWUlARelZWVQTYzZ86kTp060ebNm2nPnj10/fXX0+WXX04ejyec1RFdn5qaGrrhhhto3bp1dPjwYdq5cyddeeWVNGjQoCC7YcOG0YwZM4LqXFNTE1Lf//vf/5JSqaTXXnuNDh48SHPmzCG9Xk8nT55s1v7EiROk0+lozpw5dPDgQXrttddIqVTSu+++G7DZsWMHyeVyWrx4MR06dIgWL15MCoWCvv3225D6Hor6zJkzh5588kn67rvv6OjRo7RgwQJSKpW0Z8+egM2KFSvIZDIFPYeSkpKLri5btmwhAHTkyJEgPxt+/0P1bDq0iB08eJAABN20nTt3EgA6fPhwi8dNmTKFxo4d2+LnNTU1pFQq6b///W+g7MyZMySTyWjjxo0h8b05zrc+jfnuu+8IQNAXdNiwYTRnzpxQutuEIUOG0MyZM4PKevToQfPnz2/W/pFHHqEePXoEld13332Um5sbeD9+/HgaPXp0kM2oUaNowoQJIfK6ZcTWpzl69epFBQUFgfcrVqwgs9kcKhfbjdi6+EWsurq6xXOG6tl06O7kzp07YTabceWVVwbKcnNzYTabsWPHjlaP3bp1K1JSUtC9e3fMmDEDZWVlgc92794NnueRn58fKMvIyECfPn3aPO+FcCH1aYjFYgHHcYiLiwsqX7t2LZKSktC7d2889NBDqKurC5XrcLvd2L17d9A9A4D8/PwWfd+5c2cT+1GjRuGHH34Az/Ot2oTzOQDnV5/GCIKAurq6JmsPrVYrsrOz0blzZ9xyyy3Yu3dvyPxujgupy4ABA5Ceno4RI0Zgy5YtQZ+F6tl06LWTpaWlSElpumlGSkoKSktLWzzuxhtvxG9/+1tkZ2ejsLAQjz76KIYPH47du3dDrVajtLQUKpUK8fHxQcelpqa2et4L5Xzr0xCn04n58+dj4sSJQev37rrrLnTp0gVpaWk4cOAAFixYgB9//BGbN28Oie8VFRXwer1ITU0NKm/tnpWWljZr7/F4UFFRgfT09BZtwvkcgPOrT2OeeeYZ2Gw2jB8/PlDWo0cPrFy5En379kVtbS2ef/55XH311fjxxx/RrVu3kNbBz/nUJT09Ha+++ioGDRoEl8uF1atXY8SIEdi6dSuGDh0KoOXnJ/bZSFLEFi1ahIKCglZtvv/+ewDNbyRL9bnbW+LOO+8M/L9Pnz4YPHgwsrOz8emnn+K2225r8bi2ztsS4a6PH57nMWHCBAiCgOXLlwd9NmPGjMD/+/Tpg27dumHw4MHYs2cPBg4c2J5qtIvGfrble3P2jcvFnjOUnO+133rrLSxatAgffvhh0A9Tbm5u0CTS1VdfjYEDB2LZsmV44YUXQud4M4ipy2WXXYbLLrss8D4vLw+nTp3C008/HRAxsedsCUmK2KxZs9qcOcvJycFPP/2Es2fPNvmsvLy8yS9Ea6SnpyM7OxvHjh0DAKSlpcHtdqO6ujqoNVZWVoarrrqq3ef1E4n68DyP8ePHo7CwEF9++WWbWRQGDhwIpVKJY8eOhUTEkpKSIJfLm/wKl5WVteh7Wlpas/YKhQKJiYmt2oh5vufD+dTHz7p16zB9+nS88847uOGG1nc3l8lkuOKKKwLfvXBwIXVpSG5uLtasWRN4H7JnI2oETWL4B8J37doVKPv2229FD4RXVFSQWq2m//znP0R0bmB/3bp1AZvi4uKIDeyLrY/b7aZbb72VevfuTWVlZe261v79+wkAbdu27YL99jNkyBD6v//7v6Cynj17tjqw37Nnz6CymTNnNhnYv/HGG4NsRo8eHbGBfTH1ISJ68803SaPR0Pvvv9+uawiCQIMHD6a77777Qlxtk/OpS2Nuv/12uv766wPvQ/VsOrSIEfluWr9+/Wjnzp20c+dO6tu3b5OQhMsuu4zWr19PRER1dXX0xz/+kXbs2EGFhYW0ZcsWysvLo06dOlFtbW3gmJkzZ1Lnzp3pf//7H+3Zs4eGDx8esRALMfXheZ7GjBlDnTt3pn379gVNh7tcLiIi+uWXX6igoIC+//57KiwspE8//ZR69OhBAwYMCGl9/NP4r7/+Oh08eJDmzp1Ler2efv31VyIimj9/Pk2aNClg7w+xePDBB+ngwYP0+uuvNwmx+Oabb0gul9MTTzxBhw4doieeeCLiIRbtrc+bb75JCoWCXnzxxRZDWRYtWkQbN26k48eP0969e+nuu+8mhUIR9MN1MdTlueeeo/fff5+OHj1KBw4coPnz5xMAeu+99wI2oXo2HV7EKisr6a677iKj0UhGo5HuuuuuJtPCAGjFihVERGS32yk/P5+Sk5NJqVRSVlYWTZkyhYqKioKOcTgcNGvWLEpISCCtVku33HJLE5uLoT6FhYUEoNnXli1biIioqKiIhg4dSgkJCaRSqejSSy+l2bNnN4mNCwUvvvgiZWdnk0qlooEDBwa19KZMmULDhg0Lst+6dSsNGDCAVCoV5eTk0EsvvdTknO+88w5ddtllpFQqqUePHkF/SOFGTH2GDRvW7HOYMmVKwGbu3LmUlZVFKpWKkpOTKT8/n3bs2HHR1eXJJ5+kSy+9lDQaDcXHx9M111xDn376aZNzhuLZsCwWDAYjpunQcWIMBiP2YSLGYDBiGiZiDAYjpmEixmAwYhomYgwGI6ZhIsZgMGIaJmIMBiOmYSLGYDBiGiZiEua6667D3Llzo+0GAF8mjv79+0ft+h988AG6du0KuVx+0dwTRmhgEfsSpqqqCkqlEkajMdquwGq1wuVyBbJLhIKtW7fi+uuvR3V1dZMEjo1JTU3F3XffjdmzZ8NoNIbknoi5PiN8SDIVD8NH44yg0YCI4PV6YTAYYDAYouKD1WpFWVkZRo0ahYyMjKj40BY8z0OpVEbbjZiEdSclTOPuZE5ODhYvXoxp06bBaDQiKysLr776auDzvLw8zJ8/P+gc5eXlUCqVgdTCa9asweDBg2E0GpGWloaJEycGpeb273Lz+eefY/DgwVCr1di+fXuT7uT333+PkSNHIikpCWazGcOGDcOePXuCrs1xHP79739j3Lhx0Ol06NatGz766CMAwK+//orrr78eABAfHw+O4zB16tQm92Dr1q2BVtfw4cPBcRy2bt0KANixYweGDh0KrVaLzMxMzJ49GzabLXBsa3Vt7fo5OTlYunRpkB/9+/fHokWLgur28ssvY+zYsdDr9fjHP/4BAPj444+Ddm8qKCiAx+NpUi9GA0QvGWfEDI0398jOzqaEhAR68cUX6dixY7RkyRKSyWR06NAhIiJatmwZZWVlkSAIgWOWLVtGnTp1Iq/XS0REr7/+Om3YsIGOHz9OO3fupNzc3KCcUP4NIvr160ebNm2iX375hSoqKmjhwoV0+eWXB+y++OILWr16NR08eJAOHjxI06dPp9TU1KB0RgCoc+fO9Oabb9KxY8do9uzZZDAYqLKykjweD7333ntBO+o0t/uSy+WiI0eOBNLA+FMM/fTTT2QwGOi5556jo0eP0jfffEMDBgygqVOnBo5tra6tXT87O5uee+65ID8uv/xyWrhwYVDdUlJS6PXXX6fjx4/Tr7/+Shs3biSTyUQrV66k48eP06ZNmygnJ4cWLVrUzifeMWEiJmGaE7Hf//73gfeCIFBKSkogfU1ZWRkpFAr66quvAjZ5eXn08MMPt3gN/85IdXV1RHROxD744IMgu8Yi1hiPx0NGo5E+/vjjQBkA+utf/xp4b7VaieM4+uyzz4Ku1dqOOkRE1dXVQamFiIgmTZpE9957b5Dd9u3bSSaTkcPhEFXXxtdvr4jNnTs3yObaa6+lxYsXB5WtXr2a0tPTW61fR4d1JzsY/fr1C/yf4zikpaUFukjJyckYOXIk1q5dCwAoLCzEzp07cddddwWO2bt3L8aOHYvs7GwYjUZcd911AICioqKg6wwePLhVP8rKyjBz5kx07949sNGv1Wptcp6G/ur1ehiNxqDu6/mye/durFy5MjBWZzAYMGrUKAiCgMLCQlF1PV8a36Pdu3fjscceC/JpxowZKCkpgd1uD8k1pQgb2O9gNB485jgOgiAE3t91112YM2cOli1bhjfffBO9e/fG5ZdfDgCw2WzIz89Hfn4+1qxZg+TkZBQVFWHUqFFwu91B59Xr9a36MXXqVJSXl2Pp0qXIzs6GWq1GXl5ek/O05e/5IggC7rvvPsyePbvJZ1lZWaLq2hiZTBbYsMSPfwu5hjS+R4IgoKCgoNnNZjQaTXuq1SFhIsYI4tZbb8V9992HjRs34s0338SkSZMCnx0+fBgVFRV44oknkJmZCQD44Ycfzus627dvx/Lly3HTTTcBAE6dOoWKigpR51CpVAAAr9cr+voDBw7Ezz//jK5duzb7+f79+9usa0vXT05ORklJSeB9bW1toHXXlk9Hjhxp0SdG87DuJCMIvV6PsWPH4tFHH8WhQ4cwceLEwGdZWVlQqVRYtmwZTpw4gY8++gh///vfz+s6Xbt2xerVq3Ho0CHs2rULd911F7RarahzZGdng+M4fPLJJygvL4fVam33sX/605+wc+dOPPDAA9i3bx+OHTuGjz76CH/4wx8AtK+uLV1/+PDhWL16NbZv344DBw5gypQpkMvlbfr0t7/9DatWrcKiRYvw888/49ChQ1i3bh3++te/irgrHQ8mYowm3HXXXfjxxx9x7bXXIisrK1CenJyMlStX4p133kGvXr3wxBNP4Omnnz6va7zxxhuorq7GgAEDMGnSJMyePbvZjX9bo1OnTigoKMD8+fORmpqKWbNmtfvYfv36Ydu2bTh27BiuvfZaDBgwAI8++ijS09MBtK+uLV1/wYIFGDp0KG655RbcdNNNuPXWW3HppZe26dOoUaPwySefYPPmzbjiiiuQm5uLZ599FtnZ2SLuSseDRewzGIyYhrXEGAxGTMNEjMFgxDRMxBgMRkzDRIzBYMQ0TMQYDEZMw0SMwWDENEzEGAxGTMNEjMFgxDRMxBgMRkzDRIzBYMQ0TMQYDEZMw0SMwWDENP8Pu+IPb8lo6hkAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 300x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import torch\n",
    "from matplotlib import pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "def plot_v2(x_tr, y_tr, model=None):\n",
    "    def generate_heatmap_plane(x, m=150):\n",
    "        x = x.data.numpy()\n",
    "        d1, d2 = np.meshgrid(\n",
    "            np.linspace(-2, 2, m),\n",
    "            np.linspace(-2, 2, m))\n",
    "        heatmap_plane = np.stack((d1.flatten(), d2.flatten()), axis=1)\n",
    "        # Below, we compute the distance of each point to the training\n",
    "        # datapoints. If the distance is less than 1e-3, that point\n",
    "        # uses the noise features of the closest training point.\n",
    "        # Otherwise a random but constant noise is added.\n",
    "        dists = ((heatmap_plane[:, 0:1] - x[:, 0:1].T) ** 2 +\n",
    "                 (heatmap_plane[:, 1:2] - x[:, 1:2].T) ** 2)\n",
    "        noise_dims = x[np.argmin(dists, 1)][:, 2:]\n",
    "        noise_dims[dists.min(1) > 0.001] = np.random.randn(\n",
    "            1, noise_dims.shape[1]) * 1.0\n",
    "        return np.concatenate([heatmap_plane, noise_dims], 1)\n",
    "    plt.figure(figsize=(3, 3))\n",
    "    cm = plt.cm.RdBu.copy()\n",
    "    cm.set_under(\"#C82506\")\n",
    "    cm.set_over(\"#0365C0\")\n",
    "    if model is not None:\n",
    "        heatmap_plane = [generate_heatmap_plane(x_tr) for i in range(5)]\n",
    "        heatmap_x = heatmap_plane[0][:, 0].reshape(150, 150)\n",
    "        heatmap_y = heatmap_plane[0][:, 1].reshape(150, 150)\n",
    "        y_hat = [model(torch.FloatTensor(hp)).data.cpu().numpy()[None]\n",
    "                 for hp in heatmap_plane]\n",
    "        y_hat = np.concatenate(y_hat).mean(0)\n",
    "        if y_hat.shape[1] == 2:\n",
    "            y_hat = y_hat[:, 1:2] - y_hat[:, 0:1]\n",
    "        heatmap_preds = 1.0 / (1.0 + np.exp(-y_hat))\n",
    "        heatmap_preds = heatmap_preds.reshape(150, 150)\n",
    "        plt.contourf(\n",
    "            heatmap_x,\n",
    "            heatmap_y,\n",
    "            heatmap_preds,\n",
    "            np.linspace(0, 1, 20),\n",
    "            cmap=cm,\n",
    "            alpha=0.75,\n",
    "            vmin=0,\n",
    "            vmax=1,\n",
    "            extend=\"both\")\n",
    "        \n",
    "        plt.contour(\n",
    "            heatmap_x,\n",
    "            heatmap_y,\n",
    "            heatmap_preds,\n",
    "            [0.5],\n",
    "            antialiased=True,\n",
    "            linewidths=1.0,\n",
    "            colors=\"k\")\n",
    "        \n",
    "    plt.scatter(\n",
    "        x_tr[:, 0],\n",
    "        x_tr[:, 1],\n",
    "        c=(y_tr > 0).int() - (y_tr <= 0).int(),\n",
    "        cmap=cm,\n",
    "        edgecolors='none',\n",
    "        s=20,\n",
    "        alpha=0.25)\n",
    "    \n",
    "    plt.axhline(\n",
    "        y=0,\n",
    "        ls=\"--\",\n",
    "        lw=0.7,\n",
    "        color=\"k\",\n",
    "        alpha=0.5)\n",
    "    \n",
    "    plt.axvline(\n",
    "        x=0,\n",
    "        ls=\"--\",\n",
    "        lw=0.7,\n",
    "        color=\"k\", \n",
    "        alpha=0.5)\n",
    "    \n",
    "    plt.grid(\n",
    "        color=\"k\",\n",
    "        linestyle=\"--\",\n",
    "        linewidth=0.5,\n",
    "        alpha=0.25)\n",
    "    \n",
    "    plt.xlim(-0.5, +0.5)\n",
    "    plt.ylim(-0.5, +0.5)\n",
    "    return plt\n",
    "def problem_1(num_samples=400, num_dimensions=1200, train=True):\n",
    "    p = 0.5 if train else 0.1\n",
    "    y = torch.zeros(num_samples, 1).bernoulli_(0.5)\n",
    "    x1 = (torch.rand(num_samples, 1) * 0.2 - 1) * (2 * y - 1)\n",
    "    x2 = (torch.rand(num_samples, 1) * 0.2 - 1) * (2 * y - 1)\n",
    "    x2[torch.randperm(len(x2))[:int((1 - p) * len(x2))]] *= -1\n",
    "    noise = torch.randn(num_samples, num_dimensions - 2) * 1\n",
    "    x = torch.cat((x1 * 1, x2 * 1, noise), -1)\n",
    "    return x/5 , y\n",
    "if __name__ == \"__main__\":\n",
    "    x, y = problem_1(num_dimensions=2)\n",
    "    model = torch.nn.Linear(x.size(1), 1, bias=False)\n",
    "    optimizer = torch.optim.Adam(model.parameters(), lr=1e-2)\n",
    "    loss = torch.nn.BCEWithLogitsLoss()\n",
    "    for iteration in range(50000):\n",
    "        optimizer.zero_grad()\n",
    "        (loss(model(x), y)).backward()\n",
    "        optimizer.step()\n",
    " \n",
    "    plot_v2(x, y, model)\n",
    "    plt.xlabel(\"invariant feature\")\n",
    "    plt.ylabel(\"spurious feature\")\n",
    "    plt.title(\"BCE: {:.3f}, ACC: {:.3f}\".format(\n",
    "        loss(model(x), y).item(), model(x).gt(0).eq(y).float().mean().item()))\n",
    "    plt.tight_layout()\n",
    "    plt.savefig(\"/Users/kartikahuja/Desktop/representation_balance/Plots_Fig1/Uniform_balance_group.pdf\")\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "45cfe3f7",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> figures/.ipynb_checkpoints/dlp-checkpoint.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 5
}


==> figures/main.py <==
import torch
import numpy as np
from matplotlib import pyplot as plt
from sklearn.svm import LinearSVC


def problem_1(num_samples=10000,
              num_dimensions=1200,
              what="class",
              p=0.98,
              marginal=torch.randn,
              groups=False,
              title=None):
    y = torch.zeros(num_samples, 1).bernoulli_(p if what == "class" else 0.5)
    x1 = (marginal(num_samples, 1) * 0.2 - 1) * (2 * y - 1)
    if what == "groups":
        x2 = (marginal(num_samples, 1) * 0.2 - 1) * (2 * y - 1)
        x2[torch.randperm(len(x2))[:int((1 - p) * len(x2))]] *= -1
    else:
        x2 = torch.zeros(num_samples, 1)
    noise = torch.randn(num_samples, num_dimensions - 2) * 1
    x = torch.cat((x1 * 1, x2 * 1, noise), -1)
    return x / 5, y


configs = [
    {"what": "class", "marginal": torch.randn, "p": 0.98, "num_samples": 10000,  "num_dimensions": 2, "title": "Gauss unbalanced $y$"},
    {"what": "class", "marginal": torch.randn, "p": 0.50, "num_samples": 400,    "num_dimensions": 2, "title": "Gauss balanced $y$"},
    {"what": "class", "marginal": torch.rand, "p": 0.98, "num_samples": 10000,  "num_dimensions": 2,  "title": "Unif unbalanced $y$"},
    {"what": "class", "marginal": torch.rand, "p": 0.50, "num_samples": 400,    "num_dimensions": 2,  "title": "Unif balanced $y$"},
    {"what": "groups", "marginal": torch.randn, "p": 0.98, "num_samples": 10000,  "num_dimensions": 2,"title": "Gauss unbalanced $g$"},
    {"what": "groups", "marginal": torch.randn, "p": 0.50, "num_samples": 400,    "num_dimensions": 2,"title": "Gauss balanced $g$"},
    {"what": "groups", "marginal": torch.rand, "p": 0.98, "num_samples": 10000,  "num_dimensions": 2, "title": "Unif unbalanced $g$"},
    {"what": "groups", "marginal": torch.rand, "p": 0.50, "num_samples": 400,    "num_dimensions": 2, "title": "Unif balanced $g$"},
]


if __name__ == "__main__":
    torch.manual_seed(0)
    np.random.seed(0)

    plt.rc('text', usetex=True)
    plt.rc('font', size=9)
    plt.rc('legend', fontsize=7)
    plt.rc('font', **{'family': 'serif', 'serif': ['Computer Modern']})
    plt.rc('figure', dpi=300)
    plt.rc('text.latex', preamble=r'\usepackage{amsmath}')
    plt.rc('axes', titlesize=10)
    plt.figure(figsize=(6.5, 3))

    for c, config in enumerate(configs):
        x, y = problem_1(**config)
        plt.subplot(2, 4, c + 1)
        plt.scatter(x[:, 0], x[:, 1], c=["#C82506" if yi else "#0365C0" for yi in y], marker="+", alpha=0.05, rasterized=True)
        plt.tick_params(axis='x', which='both', bottom=False, labelbottom=False)
        plt.tick_params(axis="y", which="both", left=False, labelleft=False)
        plt.title(config["title"])

        model = LinearSVC(C=1e5, max_iter=1e6, fit_intercept=config["what"] == "classes").fit(x.numpy(), y.numpy().ravel())

        g0, g1 = np.meshgrid(np.linspace(-0.5, +0.5), np.linspace(-0.5, +0.5))
        gy = model.decision_function(np.vstack([g0.ravel(), g1.ravel()]).T)
        
        plt.contour(
            g0,
            g1,
            gy.reshape(50, 50),
            [0.0],
            antialiased=True,
            linewidths=1.0,
            colors="k")

        plt.xlim(-0.5, 0.5)
        plt.ylim(-0.5, 0.5)

        if c == 4:
            plt.xlabel("$x_{\\mathrm{invariant}}$")
            plt.ylabel("$x_{\\mathrm{spurious}}$")

    plt.tight_layout()
    plt.savefig("main_figure.pdf")

